Search for the rare decay $B^0 \rightarrow J/\psi \phi$

A search for the rare decay $B^0 \rightarrow J/\psi \phi$ is performed using $pp$ collision data collected with the LHCb detector at centre-of-mass energies of 7, 8 and 13 TeV, corresponding to an integrated luminosity of 9 ${\rm fb}^{-1}$. No significant signal of the decay is observed and an upper limit of $1.1 \times 10^{-7}$ at 90% confidence level is set on the branching fraction.

==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: pic1_0/
//=========  (Sat Nov  7 11:13:59 2020) by ROOT version 6.22/00
   TCanvas *pic1_0 = new TCanvas("pic1_0", "",180,203,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic1_0->Range(973.6364,-0.03037975,1064.545,0.1594937);
   pic1_0->SetFillColor(0);
   pic1_0->SetBorderMode(0);
   pic1_0->SetBorderSize(2);
   pic1_0->SetTickx(1);
   pic1_0->SetTicky(1);
   pic1_0->SetLeftMargin(0.18);
   pic1_0->SetRightMargin(0.05);
   pic1_0->SetTopMargin(0.05);
   pic1_0->SetBottomMargin(0.16);
   pic1_0->SetFrameBorderMode(0);
   pic1_0->SetFrameBorderMode(0);
   
   TH1D *hist1_0__1 = new TH1D("hist1_0__1","",35,990,1060);
   hist1_0__1->SetBinContent(0,0.0007434944);
   hist1_0__1->SetBinContent(1,0.0003717472);
   hist1_0__1->SetBinContent(2,0.001486989);
   hist1_0__1->SetBinContent(3,0.003345725);
   hist1_0__1->SetBinContent(4,0.005947955);
   hist1_0__1->SetBinContent(5,0.00669145);
   hist1_0__1->SetBinContent(6,0.01189591);
   hist1_0__1->SetBinContent(7,0.0204461);
   hist1_0__1->SetBinContent(8,0.03048327);
   hist1_0__1->SetBinContent(9,0.04423792);
   hist1_0__1->SetBinContent(10,0.03977695);
   hist1_0__1->SetBinContent(11,0.0330855);
   hist1_0__1->SetBinContent(12,0.0330855);
   hist1_0__1->SetBinContent(13,0.02899628);
   hist1_0__1->SetBinContent(14,0.02936803);
   hist1_0__1->SetBinContent(15,0.02527881);
   hist1_0__1->SetBinContent(16,0.02565056);
   hist1_0__1->SetBinContent(17,0.0204461);
   hist1_0__1->SetBinContent(18,0.01933086);
   hist1_0__1->SetBinContent(19,0.01412639);
   hist1_0__1->SetBinContent(20,0.01301115);
   hist1_0__1->SetBinContent(21,0.01189591);
   hist1_0__1->SetBinContent(22,0.01226766);
   hist1_0__1->SetBinContent(23,0.01115242);
   hist1_0__1->SetBinContent(24,0.01152416);
   hist1_0__1->SetBinContent(25,0.008921933);
   hist1_0__1->SetBinContent(26,0.004460967);
   hist1_0__1->SetBinContent(27,0.007434944);
   hist1_0__1->SetBinContent(28,0.008178439);
   hist1_0__1->SetBinContent(29,0.008550186);
   hist1_0__1->SetBinContent(30,0.008550186);
   hist1_0__1->SetBinError(0,0.0005257299);
   hist1_0__1->SetBinError(1,0.0003717472);
   hist1_0__1->SetBinError(2,0.0007434944);
   hist1_0__1->SetBinError(3,0.001115242);
   hist1_0__1->SetBinError(4,0.001486989);
   hist1_0__1->SetBinError(5,0.00157719);
   hist1_0__1->SetBinError(6,0.00210292);
   hist1_0__1->SetBinError(7,0.002756951);
   hist1_0__1->SetBinError(8,0.003366314);
   hist1_0__1->SetBinError(9,0.004055283);
   hist1_0__1->SetBinError(10,0.003845383);
   hist1_0__1->SetBinError(11,0.003507056);
   hist1_0__1->SetBinError(12,0.003507056);
   hist1_0__1->SetBinError(13,0.003283182);
   hist1_0__1->SetBinError(14,0.003304161);
   hist1_0__1->SetBinError(15,0.003065506);
   hist1_0__1->SetBinError(16,0.003087964);
   hist1_0__1->SetBinError(17,0.002756951);
   hist1_0__1->SetBinError(18,0.002680707);
   hist1_0__1->SetBinError(19,0.002291604);
   hist1_0__1->SetBinError(20,0.002199286);
   hist1_0__1->SetBinError(21,0.00210292);
   hist1_0__1->SetBinError(22,0.002135525);
   hist1_0__1->SetBinError(23,0.002036143);
   hist1_0__1->SetBinError(24,0.002069801);
   hist1_0__1->SetBinError(25,0.001821182);
   hist1_0__1->SetBinError(26,0.00128777);
   hist1_0__1->SetBinError(27,0.001662504);
   hist1_0__1->SetBinError(28,0.001743649);
   hist1_0__1->SetBinError(29,0.001782837);
   hist1_0__1->SetBinError(30,0.001782837);
   hist1_0__1->SetMinimum(0);
   hist1_0__1->SetMaximum(0.15);
   hist1_0__1->SetEntries(1347);
   hist1_0__1->SetStats(0);
   hist1_0__1->SetMarkerStyle(20);
   hist1_0__1->GetXaxis()->SetTitle("#it{m(K^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   hist1_0__1->GetXaxis()->SetNdivisions(505);
   hist1_0__1->GetXaxis()->SetLabelFont(132);
   hist1_0__1->GetXaxis()->SetLabelOffset(0.01);
   hist1_0__1->GetXaxis()->SetLabelSize(0.06);
   hist1_0__1->GetXaxis()->SetTitleSize(0.055);
   hist1_0__1->GetXaxis()->SetTitleOffset(1.2);
   hist1_0__1->GetXaxis()->SetTitleFont(132);
   hist1_0__1->GetYaxis()->SetTitle("Entries / (2.0 MeV/#it{c}^{2})");
   hist1_0__1->GetYaxis()->SetLabelFont(132);
   hist1_0__1->GetYaxis()->SetLabelOffset(0.01);
   hist1_0__1->GetYaxis()->SetLabelSize(0.06);
   hist1_0__1->GetYaxis()->SetTitleSize(0.072);
   hist1_0__1->GetYaxis()->SetTitleOffset(1);
   hist1_0__1->GetYaxis()->SetTitleFont(132);
   hist1_0__1->GetZaxis()->SetLabelFont(132);
   hist1_0__1->GetZaxis()->SetLabelSize(0.06);
   hist1_0__1->GetZaxis()->SetTitleSize(0.072);
   hist1_0__1->GetZaxis()->SetTitleOffset(1.2);
   hist1_0__1->GetZaxis()->SetTitleFont(132);
   hist1_0__1->Draw("");
   
   TH1D *hist2_0__2 = new TH1D("hist2_0__2","",35,990,1060);
   hist2_0__2->SetBinContent(0,0.0008600917);
   hist2_0__2->SetBinContent(1,0.0005733945);
   hist2_0__2->SetBinContent(2,0.0002866972);
   hist2_0__2->SetBinContent(3,0.001433486);
   hist2_0__2->SetBinContent(4,0.0005733945);
   hist2_0__2->SetBinContent(5,0.002006881);
   hist2_0__2->SetBinContent(6,0.004873853);
   hist2_0__2->SetBinContent(7,0.007167431);
   hist2_0__2->SetBinContent(8,0.01605505);
   hist2_0__2->SetBinContent(9,0.02522936);
   hist2_0__2->SetBinContent(10,0.04329128);
   hist2_0__2->SetBinContent(11,0.04357798);
   hist2_0__2->SetBinContent(12,0.04902523);
   hist2_0__2->SetBinContent(13,0.03870413);
   hist2_0__2->SetBinContent(14,0.0315367);
   hist2_0__2->SetBinContent(15,0.0309633);
   hist2_0__2->SetBinContent(16,0.02752294);
   hist2_0__2->SetBinContent(17,0.02522936);
   hist2_0__2->SetBinContent(18,0.0206422);
   hist2_0__2->SetBinContent(19,0.01806193);
   hist2_0__2->SetBinContent(20,0.01576835);
   hist2_0__2->SetBinContent(21,0.01490826);
   hist2_0__2->SetBinContent(22,0.01490826);
   hist2_0__2->SetBinContent(23,0.01290138);
   hist2_0__2->SetBinContent(24,0.0108945);
   hist2_0__2->SetBinContent(25,0.009174312);
   hist2_0__2->SetBinContent(26,0.006307339);
   hist2_0__2->SetBinContent(27,0.009747706);
   hist2_0__2->SetBinContent(28,0.0100344);
   hist2_0__2->SetBinContent(29,0.004873853);
   hist2_0__2->SetBinContent(30,0.003727064);
   hist2_0__2->SetBinError(0,0.0004965742);
   hist2_0__2->SetBinError(1,0.0004054511);
   hist2_0__2->SetBinError(2,0.0002866972);
   hist2_0__2->SetBinError(3,0.0006410745);
   hist2_0__2->SetBinError(4,0.0004054511);
   hist2_0__2->SetBinError(5,0.0007585296);
   hist2_0__2->SetBinError(6,0.001182083);
   hist2_0__2->SetBinError(7,0.001433486);
   hist2_0__2->SetBinError(8,0.002145446);
   hist2_0__2->SetBinError(9,0.002689459);
   hist2_0__2->SetBinError(10,0.003522995);
   hist2_0__2->SetBinError(11,0.003534641);
   hist2_0__2->SetBinError(12,0.003749053);
   hist2_0__2->SetBinError(13,0.003331121);
   hist2_0__2->SetBinError(14,0.003006906);
   hist2_0__2->SetBinError(15,0.002979445);
   hist2_0__2->SetBinError(16,0.002809048);
   hist2_0__2->SetBinError(17,0.002689459);
   hist2_0__2->SetBinError(18,0.002432707);
   hist2_0__2->SetBinError(19,0.002275589);
   hist2_0__2->SetBinError(20,0.002126204);
   hist2_0__2->SetBinError(21,0.002067403);
   hist2_0__2->SetBinError(22,0.002067403);
   hist2_0__2->SetBinError(23,0.001923224);
   hist2_0__2->SetBinError(24,0.001767321);
   hist2_0__2->SetBinError(25,0.001621805);
   hist2_0__2->SetBinError(26,0.001344729);
   hist2_0__2->SetBinError(27,0.001671718);
   hist2_0__2->SetBinError(28,0.001696124);
   hist2_0__2->SetBinError(29,0.001182083);
   hist2_0__2->SetBinError(30,0.001033702);
   hist2_0__2->SetEntries(1747);
   hist2_0__2->SetStats(0);
   hist2_0__2->SetLineColor(2);
   hist2_0__2->SetMarkerColor(2);
   hist2_0__2->SetMarkerStyle(21);
   hist2_0__2->GetXaxis()->SetNdivisions(505);
   hist2_0__2->GetXaxis()->SetLabelFont(132);
   hist2_0__2->GetXaxis()->SetLabelOffset(0.01);
   hist2_0__2->GetXaxis()->SetLabelSize(0.06);
   hist2_0__2->GetXaxis()->SetTitleSize(0.072);
   hist2_0__2->GetXaxis()->SetTitleOffset(0.95);
   hist2_0__2->GetXaxis()->SetTitleFont(132);
   hist2_0__2->GetYaxis()->SetLabelFont(132);
   hist2_0__2->GetYaxis()->SetLabelOffset(0.01);
   hist2_0__2->GetYaxis()->SetLabelSize(0.06);
   hist2_0__2->GetYaxis()->SetTitleSize(0.072);
   hist2_0__2->GetYaxis()->SetTitleOffset(0.85);
   hist2_0__2->GetYaxis()->SetTitleFont(132);
   hist2_0__2->GetZaxis()->SetLabelFont(132);
   hist2_0__2->GetZaxis()->SetLabelSize(0.06);
   hist2_0__2->GetZaxis()->SetTitleSize(0.072);
   hist2_0__2->GetZaxis()->SetTitleOffset(1.2);
   hist2_0__2->GetZaxis()->SetTitleFont(132);
   hist2_0__2->Draw("same");
   
   TH1D *hist3_0__3 = new TH1D("hist3_0__3","",35,990,1060);
   hist3_0__3->SetBinContent(0,0.0001850824);
   hist3_0__3->SetBinContent(1,0.0001850824);
   hist3_0__3->SetBinContent(2,0.0004627059);
   hist3_0__3->SetBinContent(3,0.0004627059);
   hist3_0__3->SetBinContent(4,0.001110494);
   hist3_0__3->SetBinContent(5,0.001480659);
   hist3_0__3->SetBinContent(6,0.002128447);
   hist3_0__3->SetBinContent(7,0.002961318);
   hist3_0__3->SetBinContent(8,0.005089765);
   hist3_0__3->SetBinContent(9,0.008976495);
   hist3_0__3->SetBinContent(10,0.01369609);
   hist3_0__3->SetBinContent(11,0.02618915);
   hist3_0__3->SetBinContent(12,0.04849158);
   hist3_0__3->SetBinContent(13,0.05793078);
   hist3_0__3->SetBinContent(14,0.05728299);
   hist3_0__3->SetBinContent(15,0.06191005);
   hist3_0__3->SetBinContent(16,0.04710346);
   hist3_0__3->SetBinContent(17,0.03405515);
   hist3_0__3->SetBinContent(18,0.02637424);
   hist3_0__3->SetBinContent(19,0.0204516);
   hist3_0__3->SetBinContent(20,0.01656487);
   hist3_0__3->SetBinContent(21,0.01452897);
   hist3_0__3->SetBinContent(22,0.0125856);
   hist3_0__3->SetBinContent(23,0.008236165);
   hist3_0__3->SetBinContent(24,0.007866);
   hist3_0__3->SetBinContent(25,0.005830094);
   hist3_0__3->SetBinContent(26,0.005182306);
   hist3_0__3->SetBinContent(27,0.004534518);
   hist3_0__3->SetBinContent(28,0.002683694);
   hist3_0__3->SetBinContent(29,0.002961318);
   hist3_0__3->SetBinContent(30,0.002591153);
   hist3_0__3->SetBinContent(31,9.254118e-05);
   hist3_0__3->SetBinError(0,0.000130873);
   hist3_0__3->SetBinError(1,0.000130873);
   hist3_0__3->SetBinError(2,0.0002069284);
   hist3_0__3->SetBinError(3,0.0002069284);
   hist3_0__3->SetBinError(4,0.0003205721);
   hist3_0__3->SetBinError(5,0.0003701647);
   hist3_0__3->SetBinError(6,0.0004438119);
   hist3_0__3->SetBinError(7,0.000523492);
   hist3_0__3->SetBinError(8,0.0006863038);
   hist3_0__3->SetBinError(9,0.0009114249);
   hist3_0__3->SetBinError(10,0.001125812);
   hist3_0__3->SetBinError(11,0.001556784);
   hist3_0__3->SetBinError(12,0.002118364);
   hist3_0__3->SetBinError(13,0.00231538);
   hist3_0__3->SetBinError(14,0.002302398);
   hist3_0__3->SetBinError(15,0.002393581);
   hist3_0__3->SetBinError(16,0.002087824);
   hist3_0__3->SetBinError(17,0.001775248);
   hist3_0__3->SetBinError(18,0.001562275);
   hist3_0__3->SetBinError(19,0.001375724);
   hist3_0__3->SetBinError(20,0.001238117);
   hist3_0__3->SetBinError(21,0.001159538);
   hist3_0__3->SetBinError(22,0.001079206);
   hist3_0__3->SetBinError(23,0.0008730318);
   hist3_0__3->SetBinError(24,0.0008531875);
   hist3_0__3->SetBinError(25,0.0007345229);
   hist3_0__3->SetBinError(26,0.0006925148);
   hist3_0__3->SetBinError(27,0.0006477883);
   hist3_0__3->SetBinError(28,0.0004983495);
   hist3_0__3->SetBinError(29,0.000523492);
   hist3_0__3->SetBinError(30,0.0004896819);
   hist3_0__3->SetBinError(31,9.254118e-05);
   hist3_0__3->SetEntries(5405);
   hist3_0__3->SetStats(0);
   hist3_0__3->SetLineColor(3);
   hist3_0__3->SetMarkerColor(3);
   hist3_0__3->SetMarkerStyle(22);
   hist3_0__3->GetXaxis()->SetNdivisions(505);
   hist3_0__3->GetXaxis()->SetLabelFont(132);
   hist3_0__3->GetXaxis()->SetLabelOffset(0.01);
   hist3_0__3->GetXaxis()->SetLabelSize(0.06);
   hist3_0__3->GetXaxis()->SetTitleSize(0.072);
   hist3_0__3->GetXaxis()->SetTitleOffset(0.95);
   hist3_0__3->GetXaxis()->SetTitleFont(132);
   hist3_0__3->GetYaxis()->SetLabelFont(132);
   hist3_0__3->GetYaxis()->SetLabelOffset(0.01);
   hist3_0__3->GetYaxis()->SetLabelSize(0.06);
   hist3_0__3->GetYaxis()->SetTitleSize(0.072);
   hist3_0__3->GetYaxis()->SetTitleOffset(0.85);
   hist3_0__3->GetYaxis()->SetTitleFont(132);
   hist3_0__3->GetZaxis()->SetLabelFont(132);
   hist3_0__3->GetZaxis()->SetLabelSize(0.06);
   hist3_0__3->GetZaxis()->SetTitleSize(0.072);
   hist3_0__3->GetZaxis()->SetTitleOffset(1.2);
   hist3_0__3->GetZaxis()->SetTitleFont(132);
   hist3_0__3->Draw("same");
   
   TH1D *hist4_0__4 = new TH1D("hist4_0__4","",35,990,1060);
   hist4_0__4->SetBinContent(0,1.176948e-05);
   hist4_0__4->SetBinContent(1,3.558214e-05);
   hist4_0__4->SetBinContent(2,8.70394e-05);
   hist4_0__4->SetBinContent(3,0.0001554666);
   hist4_0__4->SetBinContent(4,0.0002665924);
   hist4_0__4->SetBinContent(5,0.000424796);
   hist4_0__4->SetBinContent(6,0.0006254246);
   hist4_0__4->SetBinContent(7,0.0009900047);
   hist4_0__4->SetBinContent(8,0.001515526);
   hist4_0__4->SetBinContent(9,0.002409458);
   hist4_0__4->SetBinContent(10,0.004072513);
   hist4_0__4->SetBinContent(11,0.007135862);
   hist4_0__4->SetBinContent(12,0.01380231);
   hist4_0__4->SetBinContent(13,0.03106978);
   hist4_0__4->SetBinContent(14,0.0729475);
   hist4_0__4->SetBinContent(15,0.1210447);
   hist4_0__4->SetBinContent(16,0.09933385);
   hist4_0__4->SetBinContent(17,0.05214755);
   hist4_0__4->SetBinContent(18,0.02714616);
   hist4_0__4->SetBinContent(19,0.01619234);
   hist4_0__4->SetBinContent(20,0.01085283);
   hist4_0__4->SetBinContent(21,0.007789205);
   hist4_0__4->SetBinContent(22,0.006004623);
   hist4_0__4->SetBinContent(23,0.004824665);
   hist4_0__4->SetBinContent(24,0.004042679);
   hist4_0__4->SetBinContent(25,0.003359228);
   hist4_0__4->SetBinContent(26,0.0029254);
   hist4_0__4->SetBinContent(27,0.00256383);
   hist4_0__4->SetBinContent(28,0.002292037);
   hist4_0__4->SetBinContent(29,0.002058016);
   hist4_0__4->SetBinContent(30,0.001839871);
   hist4_0__4->SetBinContent(31,4.461453e-05);
   hist4_0__4->SetBinContent(32,5.474176e-07);
   hist4_0__4->SetBinError(0,1.794829e-06);
   hist4_0__4->SetBinError(1,3.12076e-06);
   hist4_0__4->SetBinError(2,4.880927e-06);
   hist4_0__4->SetBinError(3,6.523233e-06);
   hist4_0__4->SetBinError(4,8.54217e-06);
   hist4_0__4->SetBinError(5,1.078288e-05);
   hist4_0__4->SetBinError(6,1.308374e-05);
   hist4_0__4->SetBinError(7,1.646126e-05);
   hist4_0__4->SetBinError(8,2.036695e-05);
   hist4_0__4->SetBinError(9,2.568054e-05);
   hist4_0__4->SetBinError(10,3.338686e-05);
   hist4_0__4->SetBinError(11,4.419444e-05);
   hist4_0__4->SetBinError(12,6.146393e-05);
   hist4_0__4->SetBinError(13,9.221753e-05);
   hist4_0__4->SetBinError(14,0.0001413024);
   hist4_0__4->SetBinError(15,0.0001820192);
   hist4_0__4->SetBinError(16,0.0001648895);
   hist4_0__4->SetBinError(17,0.0001194707);
   hist4_0__4->SetBinError(18,8.619828e-05);
   hist4_0__4->SetBinError(19,6.657316e-05);
   hist4_0__4->SetBinError(20,5.450242e-05);
   hist4_0__4->SetBinError(21,4.61733e-05);
   hist4_0__4->SetBinError(22,4.054033e-05);
   hist4_0__4->SetBinError(23,3.633942e-05);
   hist4_0__4->SetBinError(24,3.326435e-05);
   hist4_0__4->SetBinError(25,3.032244e-05);
   hist4_0__4->SetBinError(26,2.829678e-05);
   hist4_0__4->SetBinError(27,2.649043e-05);
   hist4_0__4->SetBinError(28,2.504697e-05);
   hist4_0__4->SetBinError(29,2.373388e-05);
   hist4_0__4->SetBinError(30,2.244078e-05);
   hist4_0__4->SetBinError(31,3.49448e-06);
   hist4_0__4->SetBinError(32,3.870827e-07);
   hist4_0__4->SetEntries(1826802);
   hist4_0__4->SetStats(0);
   hist4_0__4->SetLineColor(4);
   hist4_0__4->SetMarkerColor(4);
   hist4_0__4->SetMarkerStyle(23);
   hist4_0__4->GetXaxis()->SetNdivisions(505);
   hist4_0__4->GetXaxis()->SetLabelFont(132);
   hist4_0__4->GetXaxis()->SetLabelOffset(0.01);
   hist4_0__4->GetXaxis()->SetLabelSize(0.06);
   hist4_0__4->GetXaxis()->SetTitleSize(0.072);
   hist4_0__4->GetXaxis()->SetTitleOffset(0.95);
   hist4_0__4->GetXaxis()->SetTitleFont(132);
   hist4_0__4->GetYaxis()->SetLabelFont(132);
   hist4_0__4->GetYaxis()->SetLabelOffset(0.01);
   hist4_0__4->GetYaxis()->SetLabelSize(0.06);
   hist4_0__4->GetYaxis()->SetTitleSize(0.072);
   hist4_0__4->GetYaxis()->SetTitleOffset(0.85);
   hist4_0__4->GetYaxis()->SetTitleFont(132);
   hist4_0__4->GetZaxis()->SetLabelFont(132);
   hist4_0__4->GetZaxis()->SetLabelSize(0.06);
   hist4_0__4->GetZaxis()->SetTitleSize(0.072);
   hist4_0__4->GetZaxis()->SetTitleOffset(1.2);
   hist4_0__4->GetZaxis()->SetTitleFont(132);
   hist4_0__4->Draw("same");
   
   TH1D *hist5_0__5 = new TH1D("hist5_0__5","",35,990,1060);
   hist5_0__5->SetBinContent(0,4.159042e-05);
   hist5_0__5->SetBinContent(1,4.159042e-05);
   hist5_0__5->SetBinContent(2,0.0002495425);
   hist5_0__5->SetBinContent(3,0.0001663617);
   hist5_0__5->SetBinContent(4,0.0007902179);
   hist5_0__5->SetBinContent(5,0.0007070371);
   hist5_0__5->SetBinContent(6,0.001372484);
   hist5_0__5->SetBinContent(7,0.001746798);
   hist5_0__5->SetBinContent(8,0.003535185);
   hist5_0__5->SetBinContent(9,0.005406754);
   hist5_0__5->SetBinContent(10,0.00894194);
   hist5_0__5->SetBinContent(11,0.01322575);
   hist5_0__5->SetBinContent(12,0.01763434);
   hist5_0__5->SetBinContent(13,0.02607719);
   hist5_0__5->SetBinContent(14,0.04346199);
   hist5_0__5->SetBinContent(15,0.06072201);
   hist5_0__5->SetBinContent(16,0.06271835);
   hist5_0__5->SetBinContent(17,0.0520712);
   hist5_0__5->SetBinContent(18,0.04529196);
   hist5_0__5->SetBinContent(19,0.03614207);
   hist5_0__5->SetBinContent(20,0.02807353);
   hist5_0__5->SetBinContent(21,0.02133588);
   hist5_0__5->SetBinContent(22,0.01659458);
   hist5_0__5->SetBinContent(23,0.01335052);
   hist5_0__5->SetBinContent(24,0.01068874);
   hist5_0__5->SetBinContent(25,0.007860589);
   hist5_0__5->SetBinContent(26,0.006529696);
   hist5_0__5->SetBinContent(27,0.004491765);
   hist5_0__5->SetBinContent(28,0.004159042);
   hist5_0__5->SetBinContent(29,0.003784728);
   hist5_0__5->SetBinContent(30,0.002661787);
   hist5_0__5->SetBinContent(31,0.0001663617);
   hist5_0__5->SetBinError(0,4.159042e-05);
   hist5_0__5->SetBinError(1,4.159042e-05);
   hist5_0__5->SetBinError(2,0.0001018753);
   hist5_0__5->SetBinError(3,8.318084e-05);
   hist5_0__5->SetBinError(4,0.0001812884);
   hist5_0__5->SetBinError(5,0.0001714817);
   hist5_0__5->SetBinError(6,0.0002389188);
   hist5_0__5->SetBinError(7,0.0002695367);
   hist5_0__5->SetBinError(8,0.0003834447);
   hist5_0__5->SetBinError(9,0.0004742037);
   hist5_0__5->SetBinError(10,0.0006098352);
   hist5_0__5->SetBinError(11,0.0007416634);
   hist5_0__5->SetBinError(12,0.0008563991);
   hist5_0__5->SetBinError(13,0.001041423);
   hist5_0__5->SetBinError(14,0.001344471);
   hist5_0__5->SetBinError(15,0.001589168);
   hist5_0__5->SetBinError(16,0.00161508);
   hist5_0__5->SetBinError(17,0.001471619);
   hist5_0__5->SetBinError(18,0.001372484);
   hist5_0__5->SetBinError(19,0.001226036);
   hist5_0__5->SetBinError(20,0.001080551);
   hist5_0__5->SetBinError(21,0.0009420023);
   hist5_0__5->SetBinError(22,0.0008307679);
   hist5_0__5->SetBinError(23,0.0007451536);
   hist5_0__5->SetBinError(24,0.0006667451);
   hist5_0__5->SetBinError(25,0.0005717737);
   hist5_0__5->SetBinError(26,0.0005211264);
   hist5_0__5->SetBinError(27,0.0004322203);
   hist5_0__5->SetBinError(28,0.0004159042);
   hist5_0__5->SetBinError(29,0.0003967473);
   hist5_0__5->SetBinError(30,0.0003327233);
   hist5_0__5->SetBinError(31,8.318084e-05);
   hist5_0__5->SetEntries(12023);
   hist5_0__5->SetStats(0);
   hist5_0__5->SetLineColor(6);
   hist5_0__5->SetMarkerColor(6);
   hist5_0__5->SetMarkerStyle(35);
   hist5_0__5->GetXaxis()->SetNdivisions(505);
   hist5_0__5->GetXaxis()->SetLabelFont(132);
   hist5_0__5->GetXaxis()->SetLabelOffset(0.01);
   hist5_0__5->GetXaxis()->SetLabelSize(0.06);
   hist5_0__5->GetXaxis()->SetTitleSize(0.072);
   hist5_0__5->GetXaxis()->SetTitleOffset(0.95);
   hist5_0__5->GetXaxis()->SetTitleFont(132);
   hist5_0__5->GetYaxis()->SetLabelFont(132);
   hist5_0__5->GetYaxis()->SetLabelOffset(0.01);
   hist5_0__5->GetYaxis()->SetLabelSize(0.06);
   hist5_0__5->GetYaxis()->SetTitleSize(0.072);
   hist5_0__5->GetYaxis()->SetTitleOffset(0.85);
   hist5_0__5->GetYaxis()->SetTitleFont(132);
   hist5_0__5->GetZaxis()->SetLabelFont(132);
   hist5_0__5->GetZaxis()->SetLabelSize(0.06);
   hist5_0__5->GetZaxis()->SetTitleSize(0.072);
   hist5_0__5->GetZaxis()->SetTitleOffset(1.2);
   hist5_0__5->GetZaxis()->SetTitleFont(132);
   hist5_0__5->Draw("same");
   
   TPaveText *pt = new TPaveText(0.59,0.8,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.05);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb simulation}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.58,0.45,0.85,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist1_0","[5220,5265] MeV/#it{c}^{2}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist2_0","[5265,5295] MeV/#it{c}^{2}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist3_0","[5295,5330] MeV/#it{c}^{2}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist4_0","[5330,5400] MeV/#it{c}^{2}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hist5_0","[5400,5550] MeV/#it{c}^{2}","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(35);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pic1_0->Modified();
   pic1_0->cd();
   pic1_0->SetSelected(pic1_0);
}


==> figs/Fig3a.C <==
void Fig3a()
{
//=========Macro generated from canvas: jpsikk_mass_run1_full_logpic1/
//=========  (Mon Oct 26 16:56:29 2020) by ROOT version 6.22/00
   TCanvas *jpsikk_mass_run1_full_logpic1 = new TCanvas("jpsikk_mass_run1_full_logpic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   jpsikk_mass_run1_full_logpic1->SetHighLightColor(2);
   jpsikk_mass_run1_full_logpic1->Range(5159.221,-4.395278,5496.883,4.32521);
   jpsikk_mass_run1_full_logpic1->SetFillColor(0);
   jpsikk_mass_run1_full_logpic1->SetBorderMode(0);
   jpsikk_mass_run1_full_logpic1->SetBorderSize(2);
   jpsikk_mass_run1_full_logpic1->SetLogy();
   jpsikk_mass_run1_full_logpic1->SetTickx(1);
   jpsikk_mass_run1_full_logpic1->SetTicky(1);
   jpsikk_mass_run1_full_logpic1->SetLeftMargin(0.18);
   jpsikk_mass_run1_full_logpic1->SetRightMargin(0.05);
   jpsikk_mass_run1_full_logpic1->SetTopMargin(0.05);
   jpsikk_mass_run1_full_logpic1->SetBottomMargin(0.16);
   jpsikk_mass_run1_full_logpic1->SetFrameBorderMode(0);
   jpsikk_mass_run1_full_logpic1->SetFrameBorderMode(0);
   
   TH1D *frame_62f7a60__1 = new TH1D("frame_62f7a60__1","A RooPlot of \"\"",130,5220,5480);
   frame_62f7a60__1->SetBinContent(1,7127.811);
   frame_62f7a60__1->SetMinimum(0.001);
   frame_62f7a60__1->SetMaximum(7747.931);
   frame_62f7a60__1->SetEntries(1);
   frame_62f7a60__1->SetDirectory(0);
   frame_62f7a60__1->SetStats(0);
   frame_62f7a60__1->SetMarkerStyle(20);
   frame_62f7a60__1->GetXaxis()->SetTitle("#it{m(J/#psiK^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   frame_62f7a60__1->GetXaxis()->SetNdivisions(505);
   frame_62f7a60__1->GetXaxis()->SetLabelFont(132);
   frame_62f7a60__1->GetXaxis()->SetLabelOffset(0.02);
   frame_62f7a60__1->GetXaxis()->SetLabelSize(0.06);
   frame_62f7a60__1->GetXaxis()->SetTitleSize(0.065);
   frame_62f7a60__1->GetXaxis()->SetTitleOffset(1.15);
   frame_62f7a60__1->GetXaxis()->SetTitleFont(132);
   frame_62f7a60__1->GetYaxis()->SetTitle("Candidates / (2.0 MeV/#it{c}^{2})");
   frame_62f7a60__1->GetYaxis()->SetLabelFont(132);
   frame_62f7a60__1->GetYaxis()->SetLabelOffset(0.01);
   frame_62f7a60__1->GetYaxis()->SetLabelSize(0.06);
   frame_62f7a60__1->GetYaxis()->SetTitleSize(0.072);
   frame_62f7a60__1->GetYaxis()->SetTitleOffset(1.2);
   frame_62f7a60__1->GetYaxis()->SetTitleFont(132);
   frame_62f7a60__1->GetZaxis()->SetLabelFont(132);
   frame_62f7a60__1->GetZaxis()->SetLabelSize(0.06);
   frame_62f7a60__1->GetZaxis()->SetTitleSize(0.072);
   frame_62f7a60__1->GetZaxis()->SetTitleOffset(1.2);
   frame_62f7a60__1->GetZaxis()->SetTitleFont(132);
   frame_62f7a60__1->Draw("FUNC");
   
   Double_t h_data_fx3001[130] = {
   5221,
   5223,
   5225,
   5227,
   5229,
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329,
   5331,
   5333,
   5335,
   5337,
   5339,
   5341,
   5343,
   5345,
   5347,
   5349,
   5351,
   5353,
   5355,
   5357,
   5359,
   5361,
   5363,
   5365,
   5367,
   5369,
   5371,
   5373,
   5375,
   5377,
   5379,
   5381,
   5383,
   5385,
   5387,
   5389,
   5391,
   5393,
   5395,
   5397,
   5399,
   5401,
   5403,
   5405,
   5407,
   5409,
   5411,
   5413,
   5415,
   5417,
   5419,
   5421,
   5423,
   5425,
   5427,
   5429,
   5431,
   5433,
   5435,
   5437,
   5439,
   5441,
   5443,
   5445,
   5447,
   5449,
   5451,
   5453,
   5455,
   5457,
   5459,
   5461,
   5463,
   5465,
   5467,
   5469,
   5471,
   5473,
   5475,
   5477,
   5479};
   Double_t h_data_fy3001[130] = {
   15,
   13,
   11,
   14,
   10,
   10,
   11,
   6,
   7,
   10,
   12,
   6,
   8,
   14,
   13,
   10,
   9,
   10,
   9,
   11,
   15,
   6,
   16,
   30,
   12,
   26,
   22,
   15,
   21,
   37,
   32,
   24,
   16,
   18,
   24,
   16,
   6,
   14,
   14,
   14,
   18,
   13,
   14,
   15,
   21,
   16,
   19,
   15,
   19,
   16,
   22,
   22,
   23,
   30,
   30,
   35,
   42,
   54,
   62,
   70,
   83,
   122,
   167,
   234,
   362,
   578,
   861,
   1305,
   1963,
   2986,
   4017,
   5420,
   6425,
   6706,
   6289,
   5200,
   4035,
   2791,
   1904,
   1207,
   777,
   496,
   400,
   244,
   156,
   106,
   104,
   81,
   56,
   48,
   35,
   41,
   28,
   30,
   27,
   26,
   21,
   25,
   17,
   20,
   13,
   9,
   17,
   11,
   14,
   16,
   11,
   8,
   15,
   8,
   7,
   10,
   4,
   10,
   9,
   6,
   6,
   7,
   8,
   14,
   5,
   6,
   6,
   9,
   2,
   5,
   7,
   5,
   5,
   6};
   Double_t h_data_felx3001[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[130] = {
   3.82938,
   3.558662,
   3.265579,
   3.6965,
   3.108694,
   3.108694,
   3.265579,
   2.379931,
   2.58147,
   3.108694,
   3.415266,
   2.379931,
   2.768386,
   3.6965,
   3.558662,
   3.108694,
   2.943461,
   3.108694,
   2.943461,
   3.265579,
   3.82938,
   2.379931,
   3.957801,
   5.446522,
   3.415266,
   5.066015,
   4.654502,
   3.82938,
   4.545807,
   6.055143,
   5.627135,
   4.864612,
   3.957801,
   4.202887,
   4.864612,
   3.957801,
   2.379931,
   3.6965,
   3.6965,
   3.6965,
   4.202887,
   3.558662,
   3.6965,
   3.82938,
   4.545807,
   3.957801,
   4.320219,
   3.82938,
   4.320219,
   3.957801,
   4.654502,
   4.654502,
   4.760717,
   5.446522,
   5.446522,
   5.887675,
   6.454831,
   7.32564,
   7.852713,
   8.346566,
   9.092044,
   10.55667,
   12.43252,
   14.80523,
   18.53287,
   23.54683,
   28.84706,
   35.62824,
   43.80858,
   54.14659,
   62.88178,
   73.12235,
   79.65766,
   81.3917,
   78.80479,
   71.61276,
   63.02362,
   52.33228,
   43.13771,
   34.2455,
   27.3792,
   21.77667,
   19.50625,
   15.1285,
   12,
   9.807764,
   9.710289,
   8.981384,
   7.4609,
   6.903979,
   5.887675,
   6.376898,
   5.259711,
   5.446522,
   5.163771,
   5.066015,
   4.545807,
   4.966335,
   4.082184,
   4.434448,
   3.558662,
   2.943461,
   4.082184,
   3.265579,
   3.6965,
   3.957801,
   3.265579,
   2.768386,
   3.82938,
   2.768386,
   2.58147,
   3.108694,
   1.914339,
   3.108694,
   2.943461,
   2.379931,
   2.379931,
   2.58147,
   2.768386,
   3.6965,
   2.159691,
   2.379931,
   2.379931,
   2.943461,
   1.291815,
   2.159691,
   2.58147,
   2.159691,
   2.159691,
   2.379931};
   Double_t h_data_fehx3001[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[130] = {
   4.958738,
   4.697573,
   4.416521,
   4.830381,
   4.26695,
   4.26695,
   4.416521,
   3.583642,
   3.770281,
   4.26695,
   4.559819,
   3.583642,
   3.945142,
   4.830381,
   4.697573,
   4.26695,
   4.110204,
   4.26695,
   4.110204,
   4.416521,
   4.958738,
   3.583642,
   5.083066,
   6.538046,
   4.559819,
   6.164324,
   5.761366,
   4.958738,
   5.655182,
   7.137555,
   6.715753,
   5.966932,
   5.083066,
   5.321007,
   5.966932,
   5.083066,
   3.583642,
   4.830381,
   4.830381,
   4.830381,
   5.321007,
   4.697573,
   4.830381,
   4.958738,
   5.655182,
   5.083066,
   5.435196,
   4.958738,
   5.435196,
   5.083066,
   5.761366,
   5.761366,
   5.865235,
   6.538046,
   6.538046,
   6.97241,
   7.53218,
   8.39385,
   8.916365,
   9.406468,
   10.14705,
   11.55667,
   13.43252,
   15.80523,
   19.53287,
   24.54683,
   29.84706,
   36.62824,
   44.80858,
   55.14659,
   63.88178,
   74.12235,
   80.65766,
   82.3917,
   79.80479,
   72.61276,
   64.02362,
   53.33228,
   44.13771,
   35.2455,
   28.3792,
   22.77667,
   20.50625,
   16.1285,
   13,
   10.80776,
   10.71029,
   10.03706,
   8.527879,
   7.97633,
   6.97241,
   7.455185,
   6.354446,
   6.538046,
   6.260244,
   6.164324,
   5.655182,
   6.066589,
   5.203719,
   5.546519,
   4.697573,
   4.110204,
   5.203719,
   4.416521,
   4.830381,
   5.083066,
   4.416521,
   3.945142,
   4.958738,
   3.945142,
   3.770281,
   4.26695,
   3.162753,
   4.26695,
   4.110204,
   3.583642,
   3.583642,
   3.770281,
   3.945142,
   4.830381,
   3.382473,
   3.583642,
   3.583642,
   4.110204,
   2.63786,
   3.382473,
   3.770281,
   3.382473,
   3.382473,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(130,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_PVFitJpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_PVFitJpsi_M",130,5194,5506);
   Graph_h_data3001->SetMinimum(0.6373669);
   Graph_h_data3001->SetMaximum(7467.16);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t chi_all_fx1[173] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5355.5,
   5356,
   5356.5,
   5357,
   5357.5,
   5358,
   5358.5,
   5359,
   5359.5,
   5360,
   5361,
   5362,
   5363,
   5363.5,
   5364,
   5364.5,
   5365,
   5365.5,
   5366,
   5366.5,
   5367,
   5367.5,
   5368,
   5368.5,
   5369,
   5369.5,
   5370,
   5370.5,
   5371,
   5372,
   5373,
   5374,
   5374.5,
   5375,
   5375.5,
   5376,
   5376.5,
   5377,
   5377.5,
   5378,
   5378.5,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t chi_all_fy1[173] = {
   0,
   11.06007,
   11.06007,
   11.06979,
   11.08512,
   11.106,
   11.13228,
   11.16372,
   11.20001,
   11.24085,
   11.28586,
   11.33472,
   11.38717,
   11.44311,
   11.50264,
   11.56621,
   11.63477,
   11.71,
   11.79475,
   11.89405,
   12.01768,
   12.18804,
   12.43091,
   12.78017,
   13.29845,
   14.08057,
   15.25651,
   16.97136,
   19.3135,
   22.1735,
   25.09072,
   27.26965,
   27.9351,
   26.8514,
   24.50366,
   21.7372,
   19.24846,
   17.35878,
   16.08703,
   15.3132,
   14.89502,
   14.7176,
   14.71809,
   14.83126,
   15.01861,
   15.26518,
   15.56617,
   15.92245,
   16.3392,
   16.82582,
   17.39686,
   18.07398,
   18.88914,
   19.88962,
   21.14578,
   22.76223,
   24.89371,
   27.7674,
   31.71359,
   37.2096,
   44.94739,
   55.95198,
   71.82527,
   95.33628,
   132.1094,
   193.9959,
   291.1122,
   358.4364,
   442.7073,
   548.2838,
   680.4937,
   845.6919,
   1051.202,
   1305.053,
   1452.672,
   1615.394,
   1794.087,
   1989.469,
   2202.047,
   2432.041,
   2679.307,
   2943.259,
   3222.781,
   3516.152,
   4134.181,
   4769.638,
   5383.854,
   5668.56,
   5930.075,
   6162.249,
   6359.292,
   6516.044,
   6628.245,
   6692.758,
   6707.749,
   6672.789,
   6588.875,
   6458.381,
   6284.917,
   6073.132,
   5828.471,
   5556.903,
   5264.639,
   4642.571,
   4007.778,
   3396.872,
   3108.765,
   2835.272,
   2577.864,
   2337.435,
   2114.385,
   1908.702,
   1720.043,
   1547.807,
   1391.211,
   1249.338,
   1005.763,
   808.8884,
   650.7933,
   524.3345,
   423.3626,
   342.7508,
   280.4051,
   196.2036,
   142.8792,
   106.9827,
   81.96868,
   64.19875,
   51.42906,
   42.17199,
   35.39821,
   30.3815,
   26.6074,
   23.71317,
   21.44506,
   19.62707,
   18.13767,
   16.89291,
   15.8345,
   14.92135,
   14.12397,
   13.42072,
   12.79531,
   12.2352,
   11.73054,
   11.27344,
   10.85749,
   10.47744,
   10.1289,
   9.808248,
   9.512366,
   9.238638,
   8.984826,
   8.748979,
   8.529425,
   8.324708,
   8.133528,
   7.954759,
   7.787403,
   7.630549,
   7.483405,
   7.345252,
   7.215425,
   7.093341,
   6.978463,
   6.870288,
   6.768375,
   6.672307,
   6.581695,
   6.496196,
   6.496196,
   0,
   6.496196};
   TGraph *graph = new TGraph(173,chi_all_fx1,chi_all_fy1);
   graph->SetName("chi_all");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_chi_all1 = new TH1F("Graph_chi_all1","Projection of unition PDF",173,5191.6,5508.4);
   Graph_chi_all1->SetMinimum(7.378524);
   Graph_chi_all1->SetMaximum(7378.524);
   Graph_chi_all1->SetDirectory(0);
   Graph_chi_all1->SetStats(0);
   Graph_chi_all1->SetMarkerStyle(20);
   Graph_chi_all1->GetXaxis()->SetNdivisions(505);
   Graph_chi_all1->GetXaxis()->SetLabelFont(132);
   Graph_chi_all1->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all1->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all1->GetXaxis()->SetTitleFont(132);
   Graph_chi_all1->GetYaxis()->SetLabelFont(132);
   Graph_chi_all1->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all1->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all1->GetYaxis()->SetTitleFont(132);
   Graph_chi_all1->GetZaxis()->SetLabelFont(132);
   Graph_chi_all1->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all1);
   
   graph->Draw("l");
   
   Double_t a_fx2[173] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5355.5,
   5356,
   5356.5,
   5357,
   5357.5,
   5358,
   5358.5,
   5359,
   5359.5,
   5360,
   5361,
   5362,
   5363,
   5363.5,
   5364,
   5364.5,
   5365,
   5365.5,
   5366,
   5366.5,
   5367,
   5367.5,
   5368,
   5368.5,
   5369,
   5369.5,
   5370,
   5370.5,
   5371,
   5372,
   5373,
   5374,
   5374.5,
   5375,
   5375.5,
   5376,
   5376.5,
   5377,
   5377.5,
   5378,
   5378.5,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy2[173] = {
   0,
   0.8546408,
   0.8546408,
   0.8759854,
   0.898207,
   0.9213562,
   0.9454874,
   0.9706591,
   0.9969344,
   1.024381,
   1.053073,
   1.08309,
   1.114517,
   1.147449,
   1.181985,
   1.218237,
   1.256325,
   1.29638,
   1.338545,
   1.382976,
   1.429847,
   1.479345,
   1.53168,
   1.58708,
   1.6458,
   1.708121,
   1.774357,
   1.844854,
   1.920003,
   2.000237,
   2.086047,
   2.177981,
   2.276661,
   2.382792,
   2.497174,
   2.620721,
   2.754481,
   2.899659,
   3.057649,
   3.230067,
   3.418802,
   3.626073,
   3.854499,
   4.107199,
   4.387922,
   4.701219,
   5.052702,
   5.449413,
   5.900398,
   6.417586,
   7.017187,
   7.721883,
   8.564236,
   9.591905,
   10.87541,
   12.51947,
   14.67894,
   17.5811,
   21.55646,
   27.08258,
   34.85171,
   45.88922,
   61.79735,
   85.34543,
   122.1581,
   184.0869,
   281.2482,
   348.5961,
   432.8912,
   538.4926,
   670.7281,
   835.9524,
   1041.489,
   1295.367,
   1443.001,
   1605.736,
   1784.443,
   1979.839,
   2192.432,
   2422.439,
   2669.721,
   2933.687,
   3213.223,
   3506.609,
   4124.667,
   4760.153,
   5374.398,
   5659.12,
   5920.649,
   6152.838,
   6349.895,
   6506.662,
   6618.877,
   6683.405,
   6698.411,
   6663.464,
   6579.565,
   6449.086,
   6275.635,
   6063.865,
   5819.219,
   5547.664,
   5255.415,
   4633.374,
   3998.608,
   3387.73,
   3099.636,
   2826.157,
   2568.762,
   2328.346,
   2105.31,
   1899.64,
   1710.994,
   1538.771,
   1382.188,
   1240.328,
   996.7781,
   799.9295,
   641.8601,
   515.4268,
   414.4804,
   333.8944,
   271.5746,
   187.4256,
   134.155,
   98.31433,
   73.35848,
   55.64945,
   42.94376,
   33.75399,
   27.05097,
   22.10855,
   18.41221,
   15.59906,
   13.41518,
   11.68426,
   10.28444,
   9.131398,
   8.166409,
   7.347964,
   6.646146,
   6.038878,
   5.50946,
   5.04496,
   4.635157,
   4.27183,
   3.948276,
   3.658968,
   3.399309,
   3.165443,
   2.954119,
   2.762577,
   2.588465,
   2.429764,
   2.284739,
   2.151889,
   2.029912,
   1.917671,
   1.814177,
   1.718558,
   1.630049,
   1.547975,
   1.471736,
   1.400803,
   1.334702,
   1.273012,
   1.215357,
   1.161397,
   1.110829,
   1.06338,
   1.06338,
   0,
   1.06338};
   graph = new TGraph(173,a_fx2,a_fy2);
   graph->SetName("1");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_12 = new TH1F("Graph_12","Projection of unition PDF",173,5191.6,5508.4);
   Graph_12->SetMinimum(7.368252);
   Graph_12->SetMaximum(7368.252);
   Graph_12->SetDirectory(0);
   Graph_12->SetStats(0);
   Graph_12->SetMarkerStyle(20);
   Graph_12->GetXaxis()->SetNdivisions(505);
   Graph_12->GetXaxis()->SetLabelFont(132);
   Graph_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_12->GetXaxis()->SetLabelSize(0.06);
   Graph_12->GetXaxis()->SetTitleSize(0.072);
   Graph_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_12->GetXaxis()->SetTitleFont(132);
   Graph_12->GetYaxis()->SetLabelFont(132);
   Graph_12->GetYaxis()->SetLabelOffset(0.01);
   Graph_12->GetYaxis()->SetLabelSize(0.06);
   Graph_12->GetYaxis()->SetTitleSize(0.072);
   Graph_12->GetYaxis()->SetTitleOffset(0.85);
   Graph_12->GetYaxis()->SetTitleFont(132);
   Graph_12->GetZaxis()->SetLabelFont(132);
   Graph_12->GetZaxis()->SetLabelSize(0.06);
   Graph_12->GetZaxis()->SetTitleSize(0.072);
   Graph_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_12);
   
   graph->Draw("l");
   
   Double_t a_fx3[174] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5267.5,
   5268,
   5268.5,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5273,
   5274,
   5275,
   5275.5,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5286,
   5287,
   5287.5,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5291.5,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy3[174] = {
   0,
   0.01129349,
   0.01129349,
   0.0121641,
   0.01315105,
   0.01427901,
   0.01558112,
   0.01710326,
   0.0189107,
   0.0210984,
   0.02380643,
   0.02724265,
   0.03171514,
   0.03767746,
   0.0457913,
   0.05701439,
   0.07273128,
   0.09497082,
   0.1268276,
   0.1734239,
   0.2444925,
   0.362275,
   0.55217,
   0.6834561,
   0.8475732,
   1.053065,
   1.310511,
   1.632768,
   2.035048,
   2.534683,
   2.826828,
   3.150347,
   3.507526,
   3.900477,
   4.33103,
   4.800592,
   5.309995,
   5.859324,
   6.447729,
   7.073236,
   8.420962,
   9.857916,
   11.31349,
   12.01944,
   12.69303,
   13.32005,
   13.88623,
   14.37781,
   14.78218,
   15.08854,
   15.28842,
   15.37617,
   15.34929,
   15.20856,
   14.95796,
   14.60453,
   14.15787,
   13.62973,
   13.03332,
   12.38271,
   11.69224,
   8.79692,
   7.420054,
   6.776056,
   6.167588,
   5.597298,
   5.066609,
   4.575912,
   4.124749,
   3.711998,
   3.336036,
   2.994886,
   2.686341,
   2.157692,
   1.731282,
   1.38932,
   1.115986,
   0.8977978,
   0.7239343,
   0.5914851,
   0.4901993,
   0.3469171,
   0.2522884,
   0.1870763,
   0.1410645,
   0.1081668,
   0.08443986,
   0.06718963,
   0.05452469,
   0.04510528,
   0.03798429,
   0.03249697,
   0.02818055,
   0.02471478,
   0.02187833,
   0.01951751,
   0.01752436,
   0.01582165,
   0.0143529,
   0.01307577,
   0.01195772,
   0.01097325,
   0.01010194,
   0.009327241,
   0.00863554,
   0.008015557,
   0.007457861,
   0.00695451,
   0.006498782,
   0.006084952,
   0.005708122,
   0.005364083,
   0.005049201,
   0.004760329,
   0.004494727,
   0.004250004,
   0.004024064,
   0.003815067,
   0.003621388,
   0.003441593,
   0.003274408,
   0.003118701,
   0.002973463,
   0.002837794,
   0.002710884,
   0.002592009,
   0.002480517,
   0.002375819,
   0.002277385,
   0.002184732,
   0.002097425,
   0.002015068,
   0.0019373,
   0.001863793,
   0.001794245,
   0.001728384,
   0.001665957,
   0.001606735,
   0.001550505,
   0.001497072,
   0.001446258,
   0.001397898,
   0.001351838,
   0.001307938,
   0.001266067,
   0.001226104,
   0.001187937,
   0.001151463,
   0.001116583,
   0.001083209,
   0.001051256,
   0.001020647,
   0.000991308,
   0.0009631713,
   0.0009361734,
   0.0009102547,
   0.0008853594,
   0.0008614355,
   0.0008384339,
   0.0008163087,
   0.0007950168,
   0.0007745175,
   0.0007547728,
   0.0007357467,
   0.0007174054,
   0.0006997171,
   0.0006826516,
   0.0006661807,
   0.0006502775,
   0.0006349167,
   0.0006200743,
   0.0006200743,
   0,
   0.0006200743};
   graph = new TGraph(174,a_fx3,a_fy3);
   graph->SetName("2");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_23 = new TH1F("Graph_23","Projection of unition PDF",174,5191.6,5508.4);
   Graph_23->SetMinimum(0.01691379);
   Graph_23->SetMaximum(16.91379);
   Graph_23->SetDirectory(0);
   Graph_23->SetStats(0);
   Graph_23->SetMarkerStyle(20);
   Graph_23->GetXaxis()->SetNdivisions(505);
   Graph_23->GetXaxis()->SetLabelFont(132);
   Graph_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_23->GetXaxis()->SetLabelSize(0.06);
   Graph_23->GetXaxis()->SetTitleSize(0.072);
   Graph_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_23->GetXaxis()->SetTitleFont(132);
   Graph_23->GetYaxis()->SetLabelFont(132);
   Graph_23->GetYaxis()->SetLabelOffset(0.01);
   Graph_23->GetYaxis()->SetLabelSize(0.06);
   Graph_23->GetYaxis()->SetTitleSize(0.072);
   Graph_23->GetYaxis()->SetTitleOffset(0.85);
   Graph_23->GetYaxis()->SetTitleFont(132);
   Graph_23->GetZaxis()->SetLabelFont(132);
   Graph_23->GetZaxis()->SetLabelSize(0.06);
   Graph_23->GetZaxis()->SetTitleSize(0.072);
   Graph_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_23);
   
   graph->Draw("l");
   
   Double_t a_fx4[136] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy4[136] = {
   0,
   6.707244,
   6.707244,
   6.692414,
   6.677616,
   6.66285,
   6.648118,
   6.633418,
   6.61875,
   6.604115,
   6.589513,
   6.574942,
   6.560404,
   6.545898,
   6.531424,
   6.516982,
   6.502572,
   6.488194,
   6.473847,
   6.459533,
   6.44525,
   6.430998,
   6.416778,
   6.40259,
   6.388433,
   6.374307,
   6.360213,
   6.346149,
   6.332117,
   6.318116,
   6.304145,
   6.290206,
   6.276297,
   6.262419,
   6.248572,
   6.234756,
   6.22097,
   6.207214,
   6.193489,
   6.179794,
   6.16613,
   6.152496,
   6.138892,
   6.125318,
   6.111774,
   6.098259,
   6.084775,
   6.071321,
   6.057896,
   6.044501,
   6.031136,
   6.0178,
   6.004494,
   5.991217,
   5.97797,
   5.964751,
   5.951563,
   5.938403,
   5.925272,
   5.91217,
   5.899098,
   5.886054,
   5.873039,
   5.860053,
   5.847095,
   5.834166,
   5.821266,
   5.808394,
   5.795551,
   5.782736,
   5.76995,
   5.757192,
   5.744462,
   5.73176,
   5.719086,
   5.70644,
   5.693822,
   5.681232,
   5.66867,
   5.656136,
   5.64363,
   5.631151,
   5.618699,
   5.606275,
   5.593879,
   5.58151,
   5.569169,
   5.556854,
   5.544567,
   5.532307,
   5.520075,
   5.507869,
   5.49569,
   5.483538,
   5.471414,
   5.459315,
   5.447244,
   5.435199,
   5.423181,
   5.41119,
   5.399225,
   5.387286,
   5.375374,
   5.363488,
   5.351629,
   5.339796,
   5.327989,
   5.316208,
   5.304453,
   5.292724,
   5.281021,
   5.269344,
   5.257692,
   5.246067,
   5.234467,
   5.222893,
   5.211344,
   5.199821,
   5.188323,
   5.176851,
   5.165404,
   5.153983,
   5.142587,
   5.131216,
   5.11987,
   5.108549,
   5.097253,
   5.085982,
   5.074736,
   5.063515,
   5.052319,
   5.041148,
   5.030001,
   5.030001,
   0,
   5.030001};
   graph = new TGraph(136,a_fx4,a_fy4);
   graph->SetName("3");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_34 = new TH1F("Graph_34","Projection of unition PDF",136,5191.6,5508.4);
   Graph_34->SetMinimum(0.007377969);
   Graph_34->SetMaximum(7.377969);
   Graph_34->SetDirectory(0);
   Graph_34->SetStats(0);
   Graph_34->SetMarkerStyle(20);
   Graph_34->GetXaxis()->SetNdivisions(505);
   Graph_34->GetXaxis()->SetLabelFont(132);
   Graph_34->GetXaxis()->SetLabelOffset(0.01);
   Graph_34->GetXaxis()->SetLabelSize(0.06);
   Graph_34->GetXaxis()->SetTitleSize(0.072);
   Graph_34->GetXaxis()->SetTitleOffset(0.95);
   Graph_34->GetXaxis()->SetTitleFont(132);
   Graph_34->GetYaxis()->SetLabelFont(132);
   Graph_34->GetYaxis()->SetLabelOffset(0.01);
   Graph_34->GetYaxis()->SetLabelSize(0.06);
   Graph_34->GetYaxis()->SetTitleSize(0.072);
   Graph_34->GetYaxis()->SetTitleOffset(0.85);
   Graph_34->GetYaxis()->SetTitleFont(132);
   Graph_34->GetZaxis()->SetLabelFont(132);
   Graph_34->GetZaxis()->SetLabelSize(0.06);
   Graph_34->GetZaxis()->SetTitleSize(0.072);
   Graph_34->GetZaxis()->SetTitleOffset(1.2);
   Graph_34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_34);
   
   graph->Draw("l");
   
   Double_t a_fx5[136] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy5[136] = {
   0,
   3.48689,
   3.48689,
   3.489226,
   3.496148,
   3.50751,
   3.523095,
   3.542537,
   3.565418,
   3.591256,
   3.619466,
   3.649441,
   3.680537,
   3.712086,
   3.74344,
   3.773978,
   3.803144,
   3.830458,
   3.855533,
   3.878122,
   3.898086,
   3.915425,
   3.930287,
   3.942924,
   3.953706,
   3.963094,
   3.971598,
   3.979766,
   3.988141,
   3.997234,
   4.007496,
   4.019279,
   4.032843,
   4.048312,
   4.065673,
   4.0848,
   4.105421,
   4.12716,
   4.149551,
   4.172054,
   4.194098,
   4.215099,
   4.234505,
   4.251825,
   4.26663,
   4.278625,
   4.287626,
   4.293549,
   4.296467,
   4.296545,
   4.294014,
   4.289196,
   4.282421,
   4.273998,
   4.264219,
   4.253293,
   4.241336,
   4.228376,
   4.214333,
   4.199028,
   4.182224,
   4.163629,
   4.142921,
   4.119821,
   4.094075,
   4.065499,
   4.034029,
   3.999686,
   3.962603,
   3.923042,
   3.881336,
   3.837902,
   3.793213,
   3.747757,
   3.702017,
   3.656441,
   3.611418,
   3.567253,
   3.524146,
   3.482196,
   3.441381,
   3.401563,
   3.362506,
   3.323873,
   3.285256,
   3.24619,
   3.206177,
   3.164719,
   3.121316,
   3.075521,
   3.026946,
   2.975252,
   2.920212,
   2.861686,
   2.799602,
   2.734019,
   2.665072,
   2.592953,
   2.51796,
   2.440434,
   2.360741,
   2.279309,
   2.196564,
   2.112935,
   2.028858,
   1.944743,
   1.860987,
   1.77795,
   1.695965,
   1.61534,
   1.536331,
   1.459169,
   1.384061,
   1.31116,
   1.240602,
   1.172505,
   1.106935,
   1.043955,
   0.9836098,
   0.9259035,
   0.8708447,
   0.8184264,
   0.7686096,
   0.7213661,
   0.6766527,
   0.634404,
   0.5945679,
   0.5570789,
   0.5218567,
   0.4888365,
   0.4579404,
   0.429083,
   0.4021948,
   0.4021948,
   0,
   0.4021948};
   graph = new TGraph(136,a_fx5,a_fy5);
   graph->SetName("6");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_65 = new TH1F("Graph_65","Projection of unition PDF",136,5191.6,5508.4);
   Graph_65->SetMinimum(0.0047262);
   Graph_65->SetMaximum(4.7262);
   Graph_65->SetDirectory(0);
   Graph_65->SetStats(0);
   Graph_65->SetMarkerStyle(20);
   Graph_65->GetXaxis()->SetNdivisions(505);
   Graph_65->GetXaxis()->SetLabelFont(132);
   Graph_65->GetXaxis()->SetLabelOffset(0.01);
   Graph_65->GetXaxis()->SetLabelSize(0.06);
   Graph_65->GetXaxis()->SetTitleSize(0.072);
   Graph_65->GetXaxis()->SetTitleOffset(0.95);
   Graph_65->GetXaxis()->SetTitleFont(132);
   Graph_65->GetYaxis()->SetLabelFont(132);
   Graph_65->GetYaxis()->SetLabelOffset(0.01);
   Graph_65->GetYaxis()->SetLabelSize(0.06);
   Graph_65->GetYaxis()->SetTitleSize(0.072);
   Graph_65->GetYaxis()->SetTitleOffset(0.85);
   Graph_65->GetYaxis()->SetTitleFont(132);
   Graph_65->GetZaxis()->SetLabelFont(132);
   Graph_65->GetZaxis()->SetLabelSize(0.06);
   Graph_65->GetZaxis()->SetTitleSize(0.072);
   Graph_65->GetZaxis()->SetTitleOffset(1.2);
   Graph_65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_65);
   
   graph->Draw("l");
   
   Double_t chi_fit_fx3002[130] = {
   5221,
   5223,
   5225,
   5227,
   5229,
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329,
   5331,
   5333,
   5335,
   5337,
   5339,
   5341,
   5343,
   5345,
   5347,
   5349,
   5351,
   5353,
   5355,
   5357,
   5359,
   5361,
   5363,
   5365,
   5367,
   5369,
   5371,
   5373,
   5375,
   5377,
   5379,
   5381,
   5383,
   5385,
   5387,
   5389,
   5391,
   5393,
   5395,
   5397,
   5399,
   5401,
   5403,
   5405,
   5407,
   5409,
   5411,
   5413,
   5415,
   5417,
   5419,
   5421,
   5423,
   5425,
   5427,
   5429,
   5431,
   5433,
   5435,
   5437,
   5439,
   5441,
   5443,
   5445,
   5447,
   5449,
   5451,
   5453,
   5455,
   5457,
   5459,
   5461,
   5463,
   5465,
   5467,
   5469,
   5471,
   5473,
   5475,
   5477,
   5479};
   Double_t chi_fit_fy3002[130] = {
   15,
   13,
   11,
   14,
   10,
   10,
   11,
   6,
   7,
   10,
   12,
   6,
   8,
   14,
   13,
   10,
   9,
   10,
   9,
   11,
   15,
   6,
   16,
   30,
   12,
   26,
   22,
   15,
   21,
   37,
   32,
   24,
   16,
   18,
   24,
   16,
   6,
   14,
   14,
   14,
   18,
   13,
   14,
   15,
   21,
   16,
   19,
   15,
   19,
   16,
   22,
   22,
   23,
   30,
   30,
   35,
   42,
   54,
   62,
   70,
   83,
   122,
   167,
   234,
   362,
   578,
   861,
   1305,
   1963,
   2986,
   4017,
   5420,
   6425,
   6706,
   6289,
   5200,
   4035,
   2791,
   1904,
   1207,
   777,
   496,
   400,
   244,
   156,
   106,
   104,
   81,
   56,
   48,
   35,
   41,
   28,
   30,
   27,
   26,
   21,
   25,
   17,
   20,
   13,
   9,
   17,
   11,
   14,
   16,
   11,
   8,
   15,
   8,
   7,
   10,
   4,
   10,
   9,
   6,
   6,
   7,
   8,
   14,
   5,
   6,
   6,
   9,
   2,
   5,
   7,
   5,
   5,
   6};
   Double_t chi_fit_felx3002[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t chi_fit_fely3002[130] = {
   3.82938,
   3.558662,
   3.265579,
   3.6965,
   3.108694,
   3.108694,
   3.265579,
   2.379931,
   2.58147,
   3.108694,
   3.415266,
   2.379931,
   2.768386,
   3.6965,
   3.558662,
   3.108694,
   2.943461,
   3.108694,
   2.943461,
   3.265579,
   3.82938,
   2.379931,
   3.957801,
   5.446522,
   3.415266,
   5.066015,
   4.654502,
   3.82938,
   4.545807,
   6.055143,
   5.627135,
   4.864612,
   3.957801,
   4.202887,
   4.864612,
   3.957801,
   2.379931,
   3.6965,
   3.6965,
   3.6965,
   4.202887,
   3.558662,
   3.6965,
   3.82938,
   4.545807,
   3.957801,
   4.320219,
   3.82938,
   4.320219,
   3.957801,
   4.654502,
   4.654502,
   4.760717,
   5.446522,
   5.446522,
   5.887675,
   6.454831,
   7.32564,
   7.852713,
   8.346566,
   9.092044,
   10.55667,
   12.43252,
   14.80523,
   18.53287,
   23.54683,
   28.84706,
   35.62824,
   43.80858,
   54.14659,
   62.88178,
   73.12235,
   79.65766,
   81.3917,
   78.80479,
   71.61276,
   63.02362,
   52.33228,
   43.13771,
   34.2455,
   27.3792,
   21.77667,
   19.50625,
   15.1285,
   12,
   9.807764,
   9.710289,
   8.981384,
   7.4609,
   6.903979,
   5.887675,
   6.376898,
   5.259711,
   5.446522,
   5.163771,
   5.066015,
   4.545807,
   4.966335,
   4.082184,
   4.434448,
   3.558662,
   2.943461,
   4.082184,
   3.265579,
   3.6965,
   3.957801,
   3.265579,
   2.768386,
   3.82938,
   2.768386,
   2.58147,
   3.108694,
   1.914339,
   3.108694,
   2.943461,
   2.379931,
   2.379931,
   2.58147,
   2.768386,
   3.6965,
   2.159691,
   2.379931,
   2.379931,
   2.943461,
   1.291815,
   2.159691,
   2.58147,
   2.159691,
   2.159691,
   2.379931};
   Double_t chi_fit_fehx3002[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t chi_fit_fehy3002[130] = {
   4.958738,
   4.697573,
   4.416521,
   4.830381,
   4.26695,
   4.26695,
   4.416521,
   3.583642,
   3.770281,
   4.26695,
   4.559819,
   3.583642,
   3.945142,
   4.830381,
   4.697573,
   4.26695,
   4.110204,
   4.26695,
   4.110204,
   4.416521,
   4.958738,
   3.583642,
   5.083066,
   6.538046,
   4.559819,
   6.164324,
   5.761366,
   4.958738,
   5.655182,
   7.137555,
   6.715753,
   5.966932,
   5.083066,
   5.321007,
   5.966932,
   5.083066,
   3.583642,
   4.830381,
   4.830381,
   4.830381,
   5.321007,
   4.697573,
   4.830381,
   4.958738,
   5.655182,
   5.083066,
   5.435196,
   4.958738,
   5.435196,
   5.083066,
   5.761366,
   5.761366,
   5.865235,
   6.538046,
   6.538046,
   6.97241,
   7.53218,
   8.39385,
   8.916365,
   9.406468,
   10.14705,
   11.55667,
   13.43252,
   15.80523,
   19.53287,
   24.54683,
   29.84706,
   36.62824,
   44.80858,
   55.14659,
   63.88178,
   74.12235,
   80.65766,
   82.3917,
   79.80479,
   72.61276,
   64.02362,
   53.33228,
   44.13771,
   35.2455,
   28.3792,
   22.77667,
   20.50625,
   16.1285,
   13,
   10.80776,
   10.71029,
   10.03706,
   8.527879,
   7.97633,
   6.97241,
   7.455185,
   6.354446,
   6.538046,
   6.260244,
   6.164324,
   5.655182,
   6.066589,
   5.203719,
   5.546519,
   4.697573,
   4.110204,
   5.203719,
   4.416521,
   4.830381,
   5.083066,
   4.416521,
   3.945142,
   4.958738,
   3.945142,
   3.770281,
   4.26695,
   3.162753,
   4.26695,
   4.110204,
   3.583642,
   3.583642,
   3.770281,
   3.945142,
   4.830381,
   3.382473,
   3.583642,
   3.583642,
   4.110204,
   2.63786,
   3.382473,
   3.770281,
   3.382473,
   3.382473,
   3.583642};
   grae = new TGraphAsymmErrors(130,chi_fit_fx3002,chi_fit_fy3002,chi_fit_felx3002,chi_fit_fehx3002,chi_fit_fely3002,chi_fit_fehy3002);
   grae->SetName("chi_fit");
   grae->SetTitle("Histogram of data_plot__B_PVFitJpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_chi_fit3002 = new TH1F("Graph_chi_fit3002","Histogram of data_plot__B_PVFitJpsi_M",130,5194,5506);
   Graph_chi_fit3002->SetMinimum(0.6373669);
   Graph_chi_fit3002->SetMaximum(7467.16);
   Graph_chi_fit3002->SetDirectory(0);
   Graph_chi_fit3002->SetStats(0);
   Graph_chi_fit3002->SetMarkerStyle(20);
   Graph_chi_fit3002->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit3002->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit3002->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit3002->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit3002->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit3002->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit3002->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit3002->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit3002);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.22,0.83,0.35,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_62f7a60__2 = new TH1D("frame_62f7a60__2","A RooPlot of \"\"",130,5220,5480);
   frame_62f7a60__2->SetBinContent(1,7127.811);
   frame_62f7a60__2->SetMinimum(0.001);
   frame_62f7a60__2->SetMaximum(7747.931);
   frame_62f7a60__2->SetEntries(1);
   frame_62f7a60__2->SetDirectory(0);
   frame_62f7a60__2->SetStats(0);
   frame_62f7a60__2->SetMarkerStyle(20);
   frame_62f7a60__2->GetXaxis()->SetTitle("#it{m(J/#psiK^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   frame_62f7a60__2->GetXaxis()->SetNdivisions(505);
   frame_62f7a60__2->GetXaxis()->SetLabelFont(132);
   frame_62f7a60__2->GetXaxis()->SetLabelOffset(0.02);
   frame_62f7a60__2->GetXaxis()->SetLabelSize(0.06);
   frame_62f7a60__2->GetXaxis()->SetTitleSize(0.065);
   frame_62f7a60__2->GetXaxis()->SetTitleOffset(1.15);
   frame_62f7a60__2->GetXaxis()->SetTitleFont(132);
   frame_62f7a60__2->GetYaxis()->SetTitle("Candidates / (2.0 MeV/#it{c}^{2})");
   frame_62f7a60__2->GetYaxis()->SetLabelFont(132);
   frame_62f7a60__2->GetYaxis()->SetLabelOffset(0.01);
   frame_62f7a60__2->GetYaxis()->SetLabelSize(0.06);
   frame_62f7a60__2->GetYaxis()->SetTitleSize(0.072);
   frame_62f7a60__2->GetYaxis()->SetTitleOffset(1.2);
   frame_62f7a60__2->GetYaxis()->SetTitleFont(132);
   frame_62f7a60__2->GetZaxis()->SetLabelFont(132);
   frame_62f7a60__2->GetZaxis()->SetLabelSize(0.06);
   frame_62f7a60__2->GetZaxis()->SetTitleSize(0.072);
   frame_62f7a60__2->GetZaxis()->SetTitleOffset(1.2);
   frame_62f7a60__2->GetZaxis()->SetTitleFont(132);
   frame_62f7a60__2->Draw("AXISSAME");
   jpsikk_mass_run1_full_logpic1->Modified();
   jpsikk_mass_run1_full_logpic1->cd();
   jpsikk_mass_run1_full_logpic1->SetSelected(jpsikk_mass_run1_full_logpic1);
}


==> figs/Fig3b.C <==
void Fig3b()
{
//=========Macro generated from canvas: jpsikk_mass_run2_full_logpic1/
//=========  (Mon Oct 26 16:56:33 2020) by ROOT version 6.22/00
   TCanvas *jpsikk_mass_run2_full_logpic1 = new TCanvas("jpsikk_mass_run2_full_logpic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   jpsikk_mass_run2_full_logpic1->SetHighLightColor(2);
   jpsikk_mass_run2_full_logpic1->Range(5159.221,-4.527983,5496.883,5.021913);
   jpsikk_mass_run2_full_logpic1->SetFillColor(0);
   jpsikk_mass_run2_full_logpic1->SetBorderMode(0);
   jpsikk_mass_run2_full_logpic1->SetBorderSize(2);
   jpsikk_mass_run2_full_logpic1->SetLogy();
   jpsikk_mass_run2_full_logpic1->SetTickx(1);
   jpsikk_mass_run2_full_logpic1->SetTicky(1);
   jpsikk_mass_run2_full_logpic1->SetLeftMargin(0.18);
   jpsikk_mass_run2_full_logpic1->SetRightMargin(0.05);
   jpsikk_mass_run2_full_logpic1->SetTopMargin(0.05);
   jpsikk_mass_run2_full_logpic1->SetBottomMargin(0.16);
   jpsikk_mass_run2_full_logpic1->SetFrameBorderMode(0);
   jpsikk_mass_run2_full_logpic1->SetFrameBorderMode(0);
   
   TH1D *frame_6199ec0__1 = new TH1D("frame_6199ec0__1","A RooPlot of \"\"",130,5220,5480);
   frame_6199ec0__1->SetBinContent(1,32224.7);
   frame_6199ec0__1->SetMinimum(0.001);
   frame_6199ec0__1->SetMaximum(35028.24);
   frame_6199ec0__1->SetEntries(1);
   frame_6199ec0__1->SetDirectory(0);
   frame_6199ec0__1->SetStats(0);
   frame_6199ec0__1->SetMarkerStyle(20);
   frame_6199ec0__1->GetXaxis()->SetTitle("#it{m(J/#psiK^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   frame_6199ec0__1->GetXaxis()->SetNdivisions(505);
   frame_6199ec0__1->GetXaxis()->SetLabelFont(132);
   frame_6199ec0__1->GetXaxis()->SetLabelOffset(0.02);
   frame_6199ec0__1->GetXaxis()->SetLabelSize(0.06);
   frame_6199ec0__1->GetXaxis()->SetTitleSize(0.065);
   frame_6199ec0__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6199ec0__1->GetXaxis()->SetTitleFont(132);
   frame_6199ec0__1->GetYaxis()->SetTitle("Candidates / (2.0 MeV/#it{c}^{2})");
   frame_6199ec0__1->GetYaxis()->SetLabelFont(132);
   frame_6199ec0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6199ec0__1->GetYaxis()->SetLabelSize(0.06);
   frame_6199ec0__1->GetYaxis()->SetTitleSize(0.072);
   frame_6199ec0__1->GetYaxis()->SetTitleOffset(1.25);
   frame_6199ec0__1->GetYaxis()->SetTitleFont(132);
   frame_6199ec0__1->GetZaxis()->SetLabelFont(132);
   frame_6199ec0__1->GetZaxis()->SetLabelSize(0.06);
   frame_6199ec0__1->GetZaxis()->SetTitleSize(0.072);
   frame_6199ec0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6199ec0__1->GetZaxis()->SetTitleFont(132);
   frame_6199ec0__1->Draw("FUNC");
   
   Double_t h_data_fx3001[130] = {
   5221,
   5223,
   5225,
   5227,
   5229,
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329,
   5331,
   5333,
   5335,
   5337,
   5339,
   5341,
   5343,
   5345,
   5347,
   5349,
   5351,
   5353,
   5355,
   5357,
   5359,
   5361,
   5363,
   5365,
   5367,
   5369,
   5371,
   5373,
   5375,
   5377,
   5379,
   5381,
   5383,
   5385,
   5387,
   5389,
   5391,
   5393,
   5395,
   5397,
   5399,
   5401,
   5403,
   5405,
   5407,
   5409,
   5411,
   5413,
   5415,
   5417,
   5419,
   5421,
   5423,
   5425,
   5427,
   5429,
   5431,
   5433,
   5435,
   5437,
   5439,
   5441,
   5443,
   5445,
   5447,
   5449,
   5451,
   5453,
   5455,
   5457,
   5459,
   5461,
   5463,
   5465,
   5467,
   5469,
   5471,
   5473,
   5475,
   5477,
   5479};
   Double_t h_data_fy3001[130] = {
   45,
   43,
   38,
   52,
   50,
   47,
   37,
   45,
   42,
   39,
   33,
   28,
   40,
   46,
   44,
   56,
   40,
   49,
   50,
   38,
   52,
   45,
   59,
   47,
   60,
   58,
   95,
   106,
   105,
   141,
   133,
   123,
   108,
   83,
   96,
   65,
   74,
   66,
   72,
   54,
   70,
   62,
   72,
   71,
   72,
   77,
   65,
   65,
   79,
   72,
   92,
   106,
   102,
   118,
   122,
   145,
   180,
   221,
   225,
   305,
   442,
   506,
   773,
   1016,
   1400,
   2260,
   3505,
   5436,
   8365,
   12592,
   17932,
   23933,
   28262,
   30515,
   29385,
   24343,
   18419,
   13127,
   8766,
   5756,
   3644,
   2337,
   1559,
   1004,
   747,
   560,
   449,
   332,
   265,
   234,
   199,
   159,
   133,
   130,
   109,
   126,
   95,
   90,
   62,
   75,
   65,
   69,
   72,
   73,
   53,
   48,
   46,
   41,
   40,
   33,
   44,
   38,
   43,
   22,
   39,
   31,
   30,
   26,
   30,
   35,
   25,
   19,
   22,
   20,
   23,
   23,
   19,
   21,
   17,
   18};
   Double_t h_data_felx3001[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[130] = {
   6.683179,
   6.531834,
   6.137163,
   7.187836,
   7.047337,
   6.831172,
   6.055143,
   6.683179,
   6.454831,
   6.218102,
   5.715302,
   5.259711,
   6.298,
   6.757581,
   6.60794,
   7.4609,
   6.298,
   6.976026,
   7.047337,
   6.137163,
   7.187836,
   6.683179,
   7.659312,
   6.831172,
   7.724317,
   7.593751,
   9.729612,
   9.807764,
   9.759142,
   11.38486,
   11.0434,
   10.6018,
   9.904326,
   9.092044,
   9.780867,
   8.041463,
   8.582844,
   8.103403,
   8.465529,
   7.32564,
   8.346566,
   7.852713,
   8.465529,
   8.406258,
   8.465529,
   8.755868,
   8.041463,
   8.041463,
   8.869343,
   8.465529,
   9.574201,
   9.807764,
   9.611874,
   10.37428,
   10.55667,
   11.55197,
   12.92572,
   14.37447,
   14.50833,
   16.97141,
   20.52974,
   22,
   27.30737,
   31.37868,
   36.91991,
   47.04209,
   58.70515,
   73.23093,
   90.96174,
   111.7152,
   133.4114,
   154.2037,
   167.6138,
   174.1861,
   170.9213,
   155.5232,
   135.2175,
   114.0742,
   93.12825,
   75.36995,
   59.86762,
   47.84511,
   38.98734,
   31.1899,
   26.83587,
   23.1696,
   20.69552,
   17.72773,
   15.7865,
   14.80523,
   13.61559,
   12.11943,
   11.0434,
   10.91271,
   9.952272,
   10.7361,
   9.729612,
   9.469177,
   7.852713,
   8.640903,
   8.041463,
   8.286444,
   8.465529,
   8.524388,
   7.257065,
   6.903979,
   6.757581,
   6.376898,
   6.298,
   5.715302,
   6.60794,
   6.137163,
   6.531834,
   4.654502,
   6.218102,
   5.537565,
   5.446522,
   5.066015,
   5.446522,
   5.887675,
   4.966335,
   4.320219,
   4.654502,
   4.434448,
   4.760717,
   4.760717,
   4.320219,
   4.545807,
   4.082184,
   4.202887};
   Double_t h_data_fehx3001[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[130] = {
   7.757905,
   7.608278,
   7.218484,
   8.257346,
   8.118225,
   7.904289,
   7.137555,
   7.757905,
   7.53218,
   7.298372,
   6.802567,
   6.354446,
   7.377261,
   7.831489,
   7.68351,
   8.527879,
   7.377261,
   8.047634,
   8.118225,
   7.218484,
   8.257346,
   7.757905,
   8.724565,
   7.904289,
   8.789023,
   8.659564,
   10.78102,
   10.80776,
   10.75914,
   12.38486,
   12.0434,
   11.6018,
   10.90433,
   10.14705,
   10.83201,
   9.103628,
   9.641101,
   9.165094,
   9.524592,
   8.39385,
   9.406468,
   8.916365,
   9.524592,
   9.465736,
   9.524592,
   9.812979,
   9.103628,
   9.103628,
   9.925725,
   9.524592,
   10.62644,
   10.80776,
   10.61187,
   11.37428,
   11.55667,
   12.55197,
   13.92572,
   15.37447,
   15.50833,
   17.97141,
   21.52974,
   23,
   28.30737,
   32.37868,
   37.91991,
   48.04209,
   59.70515,
   74.23093,
   91.96174,
   112.7152,
   134.4114,
   155.2037,
   168.6138,
   175.1861,
   171.9213,
   156.5232,
   136.2175,
   115.0742,
   94.12825,
   76.36995,
   60.86762,
   48.84511,
   39.98734,
   32.1899,
   27.83587,
   24.1696,
   21.69552,
   18.72773,
   16.7865,
   15.80523,
   14.61559,
   13.11943,
   12.0434,
   11.91271,
   10.95227,
   11.7361,
   10.78102,
   10.522,
   8.916365,
   9.698771,
   9.103628,
   9.346779,
   9.524592,
   9.583044,
   8.325916,
   7.97633,
   7.831489,
   7.455185,
   7.377261,
   6.802567,
   7.68351,
   7.218484,
   7.608278,
   5.761366,
   7.298372,
   6.627601,
   6.538046,
   6.164324,
   6.538046,
   6.97241,
   6.066589,
   5.435196,
   5.761366,
   5.546519,
   5.865235,
   5.865235,
   5.435196,
   5.655182,
   5.203719,
   5.321007};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(130,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_PVFitJpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_PVFitJpsi_M",130,5194,5506);
   Graph_h_data3001->SetMinimum(11.62603);
   Graph_h_data3001->SetMaximum(33757.91);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t chi_all_fx1[173] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5355.5,
   5356,
   5356.5,
   5357,
   5357.5,
   5358,
   5358.5,
   5359,
   5359.5,
   5360,
   5361,
   5362,
   5363,
   5363.5,
   5364,
   5364.5,
   5365,
   5365.5,
   5366,
   5366.5,
   5367,
   5367.5,
   5368,
   5368.5,
   5369,
   5369.5,
   5370,
   5370.5,
   5371,
   5372,
   5373,
   5374,
   5374.5,
   5375,
   5375.5,
   5376,
   5376.5,
   5377,
   5377.5,
   5378,
   5378.5,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t chi_all_fy1[173] = {
   0,
   43.61694,
   43.61694,
   43.67793,
   43.76553,
   43.87943,
   44.01904,
   44.18313,
   44.37038,
   44.5793,
   44.8082,
   45.05557,
   45.32024,
   45.60154,
   45.89982,
   46.21673,
   46.55606,
   46.92459,
   47.33402,
   47.80515,
   48.37745,
   49.13733,
   50.23337,
   51.80393,
   54.1356,
   57.67598,
   63.06528,
   71.07937,
   82.33576,
   96.61416,
   111.9474,
   124.3562,
   129.4007,
   125.1174,
   113.5745,
   99.2439,
   86.07092,
   75.97698,
   69.15809,
   64.99562,
   62.72579,
   61.72536,
   61.61209,
   62.11364,
   63.00138,
   64.18637,
   65.64072,
   67.36894,
   69.39902,
   71.78137,
   74.59301,
   77.9467,
   82.00489,
   87.00079,
   93.26857,
   101.2848,
   111.7252,
   125.542,
   144.0718,
   169.1944,
   203.5914,
   251.2177,
   318.2742,
   415.4684,
   563.9662,
   811.6386,
   1209.105,
   1485.587,
   1832.85,
   2269.726,
   2819.504,
   3510.383,
   4375.515,
   5452.24,
   6082.294,
   6780.023,
   7550.033,
   8396.422,
   9322.504,
   10330.49,
   11421.12,
   12593.26,
   13843.49,
   15165.71,
   17985.94,
   20938.81,
   23853.14,
   25229.07,
   26511.28,
   27669.43,
   28674.19,
   29498.65,
   30119.74,
   30519.49,
   30686.05,
   30614.43,
   30306.78,
   29772.27,
   29026.51,
   28090.7,
   26990.36,
   25754.04,
   24411.82,
   21529.91,
   18569.08,
   15711.05,
   14362.3,
   13082.25,
   11878.2,
   10754.59,
   9713.418,
   8754.645,
   7876.602,
   7076.375,
   6350.144,
   5693.477,
   4569.474,
   3664.888,
   2941.733,
   2365.927,
   1908.263,
   1544.498,
   1257.087,
   873.3098,
   636.4612,
   479.0342,
   369.4579,
   291.001,
   233.8305,
   191.673,
   160.282,
   136.6729,
   118.7066,
   104.8389,
   93.95582,
   85.25725,
   78.17152,
   72.29145,
   67.32733,
   63.07196,
   59.37578,
   56.12945,
   53.25151,
   50.68014,
   48.36742,
   46.27556,
   44.37425,
   42.63874,
   41.04864,
   39.58701,
   38.2395,
   36.99399,
   35.84016,
   34.76903,
   33.77289,
   32.84506,
   31.97954,
   31.17118,
   30.41538,
   29.70796,
   29.04528,
   28.42404,
   27.84117,
   27.29402,
   26.7801,
   26.2971,
   25.84298,
   25.41585,
   25.0139,
   24.63555,
   24.63555,
   0,
   24.63555};
   TGraph *graph = new TGraph(173,chi_all_fx1,chi_all_fy1);
   graph->SetName("chi_all");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_chi_all1 = new TH1F("Graph_chi_all1","Projection of unition PDF",173,5191.6,5508.4);
   Graph_chi_all1->SetMinimum(33.75466);
   Graph_chi_all1->SetMaximum(33754.66);
   Graph_chi_all1->SetDirectory(0);
   Graph_chi_all1->SetStats(0);
   Graph_chi_all1->SetMarkerStyle(20);
   Graph_chi_all1->GetXaxis()->SetNdivisions(505);
   Graph_chi_all1->GetXaxis()->SetLabelFont(132);
   Graph_chi_all1->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all1->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all1->GetXaxis()->SetTitleFont(132);
   Graph_chi_all1->GetYaxis()->SetLabelFont(132);
   Graph_chi_all1->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all1->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all1->GetYaxis()->SetTitleFont(132);
   Graph_chi_all1->GetZaxis()->SetLabelFont(132);
   Graph_chi_all1->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all1);
   
   graph->Draw("l");
   
   Double_t a_fx2[173] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5355.5,
   5356,
   5356.5,
   5357,
   5357.5,
   5358,
   5358.5,
   5359,
   5359.5,
   5360,
   5361,
   5362,
   5363,
   5363.5,
   5364,
   5364.5,
   5365,
   5365.5,
   5366,
   5366.5,
   5367,
   5367.5,
   5368,
   5368.5,
   5369,
   5369.5,
   5370,
   5370.5,
   5371,
   5372,
   5373,
   5374,
   5374.5,
   5375,
   5375.5,
   5376,
   5376.5,
   5377,
   5377.5,
   5378,
   5378.5,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy2[173] = {
   0,
   3.464194,
   3.464194,
   3.557163,
   3.654115,
   3.755285,
   3.860926,
   3.971315,
   4.086745,
   4.207536,
   4.334034,
   4.466612,
   4.605677,
   4.751669,
   4.905067,
   5.066392,
   5.236216,
   5.415159,
   5.603902,
   5.803194,
   6.013853,
   6.236783,
   6.47298,
   6.723545,
   6.989695,
   7.272783,
   7.574315,
   7.895968,
   8.239618,
   8.607371,
   9.001589,
   9.424942,
   9.880445,
   10.37152,
   10.90208,
   11.47656,
   12.10009,
   12.77855,
   13.51878,
   14.3287,
   15.2176,
   16.1964,
   17.27803,
   18.47799,
   19.81497,
   21.31189,
   22.99726,
   24.90729,
   27.08892,
   29.60455,
   32.53894,
   36.00961,
   40.18198,
   45.29106,
   51.672,
   59.80204,
   70.35755,
   84.29156,
   102.9416,
   128.1888,
   162.7163,
   210.4803,
   277.6839,
   375.0357,
   523.7031,
   771.558,
   1169.22,
   1445.805,
   1793.174,
   2230.16,
   2780.05,
   3471.045,
   4336.294,
   5413.14,
   6043.255,
   6741.045,
   7511.118,
   8357.569,
   9283.714,
   10291.76,
   11382.45,
   12554.66,
   13804.96,
   15127.24,
   17947.6,
   20900.6,
   23815.06,
   25191.06,
   26473.33,
   27631.55,
   28636.37,
   29460.9,
   30082.06,
   30481.87,
   30648.49,
   30576.94,
   30269.35,
   29734.9,
   28989.21,
   28053.46,
   26953.19,
   25716.92,
   24374.76,
   21492.99,
   18532.27,
   15674.36,
   14325.68,
   13045.69,
   11841.69,
   10718.14,
   9677.027,
   8718.312,
   7840.326,
   7040.157,
   6313.983,
   5657.373,
   4533.484,
   3629.011,
   2905.969,
   2330.275,
   1872.724,
   1509.073,
   1221.776,
   838.2312,
   601.6213,
   444.4424,
   335.1253,
   256.9409,
   200.0577,
   158.2034,
   127.132,
   103.8595,
   86.24633,
   72.74782,
   62.24891,
   53.94817,
   47.27226,
   41.81227,
   37.27645,
   33.45553,
   30.19795,
   27.39227,
   24.95507,
   22.82263,
   20.94533,
   19.28377,
   17.80618,
   16.48658,
   15.30348,
   14.23897,
   13.27794,
   12.40764,
   11.61719,
   10.89728,
   10.23992,
   9.638182,
   9.086087,
   8.578417,
   8.110616,
   7.678692,
   7.279136,
   6.908851,
   6.565099,
   6.245451,
   5.947747,
   5.670059,
   5.410667,
   5.168028,
   4.940756,
   4.727604,
   4.727604,
   0,
   4.727604};
   graph = new TGraph(173,a_fx2,a_fy2);
   graph->SetName("1");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_12 = new TH1F("Graph_12","Projection of unition PDF",173,5191.6,5508.4);
   Graph_12->SetMinimum(33.71334);
   Graph_12->SetMaximum(33713.34);
   Graph_12->SetDirectory(0);
   Graph_12->SetStats(0);
   Graph_12->SetMarkerStyle(20);
   Graph_12->GetXaxis()->SetNdivisions(505);
   Graph_12->GetXaxis()->SetLabelFont(132);
   Graph_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_12->GetXaxis()->SetLabelSize(0.06);
   Graph_12->GetXaxis()->SetTitleSize(0.072);
   Graph_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_12->GetXaxis()->SetTitleFont(132);
   Graph_12->GetYaxis()->SetLabelFont(132);
   Graph_12->GetYaxis()->SetLabelOffset(0.01);
   Graph_12->GetYaxis()->SetLabelSize(0.06);
   Graph_12->GetYaxis()->SetTitleSize(0.072);
   Graph_12->GetYaxis()->SetTitleOffset(0.85);
   Graph_12->GetYaxis()->SetTitleFont(132);
   Graph_12->GetZaxis()->SetLabelFont(132);
   Graph_12->GetZaxis()->SetLabelSize(0.06);
   Graph_12->GetZaxis()->SetTitleSize(0.072);
   Graph_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_12);
   
   graph->Draw("l");
   
   Double_t a_fx3[172] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5268.5,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5272.5,
   5273,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5286,
   5287,
   5287.5,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5291.5,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy3[172] = {
   0,
   0.05673308,
   0.05673308,
   0.06134304,
   0.06658958,
   0.07261287,
   0.07960151,
   0.08781481,
   0.09761556,
   0.1095175,
   0.1242523,
   0.1428634,
   0.1668329,
   0.1982541,
   0.240069,
   0.296407,
   0.3731112,
   0.4786488,
   0.6258945,
   0.836062,
   1.148482,
   1.648646,
   2.483448,
   3.788924,
   4.701073,
   5.8487,
   7.292756,
   9.106811,
   11.37695,
   14.19953,
   15.84955,
   17.67529,
   19.68824,
   21.89842,
   24.31366,
   26.93874,
   29.77445,
   32.81654,
   36.05464,
   39.47127,
   46.72904,
   54.27798,
   61.6642,
   65.12204,
   68.32119,
   71.18456,
   73.63854,
   75.61661,
   77.0629,
   77.93525,
   78.20774,
   77.87217,
   76.93863,
   75.43481,
   73.40443,
   70.90462,
   68.00281,
   64.77314,
   61.29286,
   46.34115,
   39.1083,
   35.7092,
   32.4908,
   29.46981,
   26.6559,
   24.05275,
   21.65912,
   19.46986,
   17.47688,
   15.66996,
   14.03752,
   11.24616,
   9.002032,
   7.209235,
   5.782295,
   4.64831,
   3.746962,
   3.037947,
   2.503468,
   1.766361,
   1.290318,
   0.9649384,
   0.7346664,
   0.5682203,
   0.4462947,
   0.3561202,
   0.2888473,
   0.2381749,
   0.1995621,
   0.1697288,
   0.1463124,
   0.1276194,
   0.1124408,
   0.09991444,
   0.08942381,
   0.08052447,
   0.07289192,
   0.06628525,
   0.06052204,
   0.05546142,
   0.05099244,
   0.04702623,
   0.04349051,
   0.04032579,
   0.03748262,
   0.03491953,
   0.0326015,
   0.0304988,
   0.02858602,
   0.02684136,
   0.02524603,
   0.02378377,
   0.02244046,
   0.02120376,
   0.02006288,
   0.01900837,
   0.01803187,
   0.01712602,
   0.01628429,
   0.01550088,
   0.01477062,
   0.01408889,
   0.01345159,
   0.01285498,
   0.01229576,
   0.01177092,
   0.01127774,
   0.01081378,
   0.01037683,
   0.009964853,
   0.009576031,
   0.00920869,
   0.008861306,
   0.008532487,
   0.008220959,
   0.007925552,
   0.007645195,
   0.007378902,
   0.007125765,
   0.006884949,
   0.006655682,
   0.006437252,
   0.006228999,
   0.006030312,
   0.005840627,
   0.005659417,
   0.005486196,
   0.005320508,
   0.005161933,
   0.005010077,
   0.004864572,
   0.004725076,
   0.00459127,
   0.004462854,
   0.004339547,
   0.004221089,
   0.004107232,
   0.003997746,
   0.003892415,
   0.003791035,
   0.003693415,
   0.003599374,
   0.003508744,
   0.003421365,
   0.003337085,
   0.003255763,
   0.003177266,
   0.003101465,
   0.003028242,
   0.003028242,
   0,
   0.003028242};
   graph = new TGraph(172,a_fx3,a_fy3);
   graph->SetName("2");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_23 = new TH1F("Graph_23","Projection of unition PDF",172,5191.6,5508.4);
   Graph_23->SetMinimum(0.08602851);
   Graph_23->SetMaximum(86.02851);
   Graph_23->SetDirectory(0);
   Graph_23->SetStats(0);
   Graph_23->SetMarkerStyle(20);
   Graph_23->GetXaxis()->SetNdivisions(505);
   Graph_23->GetXaxis()->SetLabelFont(132);
   Graph_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_23->GetXaxis()->SetLabelSize(0.06);
   Graph_23->GetXaxis()->SetTitleSize(0.072);
   Graph_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_23->GetXaxis()->SetTitleFont(132);
   Graph_23->GetYaxis()->SetLabelFont(132);
   Graph_23->GetYaxis()->SetLabelOffset(0.01);
   Graph_23->GetYaxis()->SetLabelSize(0.06);
   Graph_23->GetYaxis()->SetTitleSize(0.072);
   Graph_23->GetYaxis()->SetTitleOffset(0.85);
   Graph_23->GetYaxis()->SetTitleFont(132);
   Graph_23->GetZaxis()->SetLabelFont(132);
   Graph_23->GetZaxis()->SetLabelSize(0.06);
   Graph_23->GetZaxis()->SetTitleSize(0.072);
   Graph_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_23);
   
   graph->Draw("l");
   
   Double_t a_fx4[136] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy4[136] = {
   0,
   23.4425,
   23.4425,
   23.39475,
   23.3471,
   23.29955,
   23.25209,
   23.20472,
   23.15746,
   23.11029,
   23.06322,
   23.01624,
   22.96936,
   22.92257,
   22.87588,
   22.82928,
   22.78278,
   22.73638,
   22.69006,
   22.64385,
   22.59772,
   22.55169,
   22.50576,
   22.45992,
   22.41417,
   22.36851,
   22.32295,
   22.27748,
   22.2321,
   22.18682,
   22.14163,
   22.09653,
   22.05152,
   22.0066,
   21.96177,
   21.91704,
   21.8724,
   21.82785,
   21.78338,
   21.73901,
   21.69473,
   21.65054,
   21.60644,
   21.56243,
   21.51851,
   21.47468,
   21.43094,
   21.38729,
   21.34372,
   21.30025,
   21.25686,
   21.21356,
   21.17035,
   21.12723,
   21.0842,
   21.04125,
   20.99839,
   20.95562,
   20.91294,
   20.87034,
   20.82783,
   20.7854,
   20.74307,
   20.70081,
   20.65865,
   20.61657,
   20.57457,
   20.53267,
   20.49084,
   20.44911,
   20.40745,
   20.36588,
   20.3244,
   20.283,
   20.24169,
   20.20046,
   20.15931,
   20.11825,
   20.07727,
   20.03637,
   19.99556,
   19.95483,
   19.91419,
   19.87362,
   19.83314,
   19.79274,
   19.75243,
   19.7122,
   19.67204,
   19.63197,
   19.59198,
   19.55208,
   19.51225,
   19.47251,
   19.43284,
   19.39326,
   19.35376,
   19.31434,
   19.275,
   19.23573,
   19.19655,
   19.15745,
   19.11843,
   19.07949,
   19.04062,
   19.00184,
   18.96314,
   18.92451,
   18.88596,
   18.84749,
   18.8091,
   18.77079,
   18.73256,
   18.6944,
   18.65632,
   18.61832,
   18.5804,
   18.54255,
   18.50478,
   18.46709,
   18.42947,
   18.39193,
   18.35447,
   18.31708,
   18.27977,
   18.24254,
   18.20538,
   18.1683,
   18.13129,
   18.09436,
   18.0575,
   18.02072,
   17.98402,
   17.98402,
   0,
   17.98402};
   graph = new TGraph(136,a_fx4,a_fy4);
   graph->SetName("3");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_34 = new TH1F("Graph_34","Projection of unition PDF",136,5191.6,5508.4);
   Graph_34->SetMinimum(0.02578675);
   Graph_34->SetMaximum(25.78675);
   Graph_34->SetDirectory(0);
   Graph_34->SetStats(0);
   Graph_34->SetMarkerStyle(20);
   Graph_34->GetXaxis()->SetNdivisions(505);
   Graph_34->GetXaxis()->SetLabelFont(132);
   Graph_34->GetXaxis()->SetLabelOffset(0.01);
   Graph_34->GetXaxis()->SetLabelSize(0.06);
   Graph_34->GetXaxis()->SetTitleSize(0.072);
   Graph_34->GetXaxis()->SetTitleOffset(0.95);
   Graph_34->GetXaxis()->SetTitleFont(132);
   Graph_34->GetYaxis()->SetLabelFont(132);
   Graph_34->GetYaxis()->SetLabelOffset(0.01);
   Graph_34->GetYaxis()->SetLabelSize(0.06);
   Graph_34->GetYaxis()->SetTitleSize(0.072);
   Graph_34->GetYaxis()->SetTitleOffset(0.85);
   Graph_34->GetYaxis()->SetTitleFont(132);
   Graph_34->GetZaxis()->SetLabelFont(132);
   Graph_34->GetZaxis()->SetLabelSize(0.06);
   Graph_34->GetZaxis()->SetTitleSize(0.072);
   Graph_34->GetZaxis()->SetTitleOffset(1.2);
   Graph_34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_34);
   
   graph->Draw("l");
   
   Double_t a_fx5[136] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy5[136] = {
   0,
   16.65351,
   16.65351,
   16.66467,
   16.69772,
   16.75199,
   16.82643,
   16.91928,
   17.02856,
   17.15196,
   17.2867,
   17.42986,
   17.57837,
   17.72905,
   17.8788,
   18.02465,
   18.16395,
   18.2944,
   18.41416,
   18.52204,
   18.6174,
   18.70021,
   18.77119,
   18.83155,
   18.88304,
   18.92787,
   18.96849,
   19.0075,
   19.0475,
   19.09093,
   19.13994,
   19.19622,
   19.261,
   19.33488,
   19.4178,
   19.50915,
   19.60764,
   19.71146,
   19.8184,
   19.92588,
   20.03116,
   20.13146,
   20.22414,
   20.30686,
   20.37757,
   20.43486,
   20.47785,
   20.50614,
   20.52008,
   20.52045,
   20.50836,
   20.48535,
   20.45299,
   20.41276,
   20.36606,
   20.31388,
   20.25677,
   20.19487,
   20.1278,
   20.0547,
   19.97445,
   19.88564,
   19.78674,
   19.67641,
   19.55345,
   19.41696,
   19.26666,
   19.10264,
   18.92553,
   18.73658,
   18.5374,
   18.32995,
   18.11652,
   17.89942,
   17.68096,
   17.46329,
   17.24826,
   17.03732,
   16.83144,
   16.63109,
   16.43616,
   16.24599,
   16.05945,
   15.87494,
   15.6905,
   15.50392,
   15.31282,
   15.11481,
   14.90751,
   14.68879,
   14.4568,
   14.20991,
   13.94703,
   13.66751,
   13.371,
   13.05777,
   12.72848,
   12.38403,
   12.02587,
   11.6556,
   11.27498,
   10.88606,
   10.49087,
   10.09145,
   9.689895,
   9.288162,
   8.888137,
   8.49155,
   8.099988,
   7.71492,
   7.337569,
   6.969041,
   6.610325,
   6.262145,
   5.92516,
   5.599926,
   5.286761,
   4.985965,
   4.697755,
   4.422148,
   4.159185,
   3.908833,
   3.670907,
   3.44527,
   3.231717,
   3.029936,
   2.839677,
   2.660628,
   2.492406,
   2.3347,
   2.187139,
   2.049315,
   1.920896,
   1.920896,
   0,
   1.920896};
   graph = new TGraph(136,a_fx5,a_fy5);
   graph->SetName("6");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_65 = new TH1F("Graph_65","Projection of unition PDF",136,5191.6,5508.4);
   Graph_65->SetMinimum(0.0225725);
   Graph_65->SetMaximum(22.5725);
   Graph_65->SetDirectory(0);
   Graph_65->SetStats(0);
   Graph_65->SetMarkerStyle(20);
   Graph_65->GetXaxis()->SetNdivisions(505);
   Graph_65->GetXaxis()->SetLabelFont(132);
   Graph_65->GetXaxis()->SetLabelOffset(0.01);
   Graph_65->GetXaxis()->SetLabelSize(0.06);
   Graph_65->GetXaxis()->SetTitleSize(0.072);
   Graph_65->GetXaxis()->SetTitleOffset(0.95);
   Graph_65->GetXaxis()->SetTitleFont(132);
   Graph_65->GetYaxis()->SetLabelFont(132);
   Graph_65->GetYaxis()->SetLabelOffset(0.01);
   Graph_65->GetYaxis()->SetLabelSize(0.06);
   Graph_65->GetYaxis()->SetTitleSize(0.072);
   Graph_65->GetYaxis()->SetTitleOffset(0.85);
   Graph_65->GetYaxis()->SetTitleFont(132);
   Graph_65->GetZaxis()->SetLabelFont(132);
   Graph_65->GetZaxis()->SetLabelSize(0.06);
   Graph_65->GetZaxis()->SetTitleSize(0.072);
   Graph_65->GetZaxis()->SetTitleOffset(1.2);
   Graph_65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_65);
   
   graph->Draw("l");
   
   Double_t chi_fit_fx3002[130] = {
   5221,
   5223,
   5225,
   5227,
   5229,
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329,
   5331,
   5333,
   5335,
   5337,
   5339,
   5341,
   5343,
   5345,
   5347,
   5349,
   5351,
   5353,
   5355,
   5357,
   5359,
   5361,
   5363,
   5365,
   5367,
   5369,
   5371,
   5373,
   5375,
   5377,
   5379,
   5381,
   5383,
   5385,
   5387,
   5389,
   5391,
   5393,
   5395,
   5397,
   5399,
   5401,
   5403,
   5405,
   5407,
   5409,
   5411,
   5413,
   5415,
   5417,
   5419,
   5421,
   5423,
   5425,
   5427,
   5429,
   5431,
   5433,
   5435,
   5437,
   5439,
   5441,
   5443,
   5445,
   5447,
   5449,
   5451,
   5453,
   5455,
   5457,
   5459,
   5461,
   5463,
   5465,
   5467,
   5469,
   5471,
   5473,
   5475,
   5477,
   5479};
   Double_t chi_fit_fy3002[130] = {
   45,
   43,
   38,
   52,
   50,
   47,
   37,
   45,
   42,
   39,
   33,
   28,
   40,
   46,
   44,
   56,
   40,
   49,
   50,
   38,
   52,
   45,
   59,
   47,
   60,
   58,
   95,
   106,
   105,
   141,
   133,
   123,
   108,
   83,
   96,
   65,
   74,
   66,
   72,
   54,
   70,
   62,
   72,
   71,
   72,
   77,
   65,
   65,
   79,
   72,
   92,
   106,
   102,
   118,
   122,
   145,
   180,
   221,
   225,
   305,
   442,
   506,
   773,
   1016,
   1400,
   2260,
   3505,
   5436,
   8365,
   12592,
   17932,
   23933,
   28262,
   30515,
   29385,
   24343,
   18419,
   13127,
   8766,
   5756,
   3644,
   2337,
   1559,
   1004,
   747,
   560,
   449,
   332,
   265,
   234,
   199,
   159,
   133,
   130,
   109,
   126,
   95,
   90,
   62,
   75,
   65,
   69,
   72,
   73,
   53,
   48,
   46,
   41,
   40,
   33,
   44,
   38,
   43,
   22,
   39,
   31,
   30,
   26,
   30,
   35,
   25,
   19,
   22,
   20,
   23,
   23,
   19,
   21,
   17,
   18};
   Double_t chi_fit_felx3002[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t chi_fit_fely3002[130] = {
   6.683179,
   6.531834,
   6.137163,
   7.187836,
   7.047337,
   6.831172,
   6.055143,
   6.683179,
   6.454831,
   6.218102,
   5.715302,
   5.259711,
   6.298,
   6.757581,
   6.60794,
   7.4609,
   6.298,
   6.976026,
   7.047337,
   6.137163,
   7.187836,
   6.683179,
   7.659312,
   6.831172,
   7.724317,
   7.593751,
   9.729612,
   9.807764,
   9.759142,
   11.38486,
   11.0434,
   10.6018,
   9.904326,
   9.092044,
   9.780867,
   8.041463,
   8.582844,
   8.103403,
   8.465529,
   7.32564,
   8.346566,
   7.852713,
   8.465529,
   8.406258,
   8.465529,
   8.755868,
   8.041463,
   8.041463,
   8.869343,
   8.465529,
   9.574201,
   9.807764,
   9.611874,
   10.37428,
   10.55667,
   11.55197,
   12.92572,
   14.37447,
   14.50833,
   16.97141,
   20.52974,
   22,
   27.30737,
   31.37868,
   36.91991,
   47.04209,
   58.70515,
   73.23093,
   90.96174,
   111.7152,
   133.4114,
   154.2037,
   167.6138,
   174.1861,
   170.9213,
   155.5232,
   135.2175,
   114.0742,
   93.12825,
   75.36995,
   59.86762,
   47.84511,
   38.98734,
   31.1899,
   26.83587,
   23.1696,
   20.69552,
   17.72773,
   15.7865,
   14.80523,
   13.61559,
   12.11943,
   11.0434,
   10.91271,
   9.952272,
   10.7361,
   9.729612,
   9.469177,
   7.852713,
   8.640903,
   8.041463,
   8.286444,
   8.465529,
   8.524388,
   7.257065,
   6.903979,
   6.757581,
   6.376898,
   6.298,
   5.715302,
   6.60794,
   6.137163,
   6.531834,
   4.654502,
   6.218102,
   5.537565,
   5.446522,
   5.066015,
   5.446522,
   5.887675,
   4.966335,
   4.320219,
   4.654502,
   4.434448,
   4.760717,
   4.760717,
   4.320219,
   4.545807,
   4.082184,
   4.202887};
   Double_t chi_fit_fehx3002[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t chi_fit_fehy3002[130] = {
   7.757905,
   7.608278,
   7.218484,
   8.257346,
   8.118225,
   7.904289,
   7.137555,
   7.757905,
   7.53218,
   7.298372,
   6.802567,
   6.354446,
   7.377261,
   7.831489,
   7.68351,
   8.527879,
   7.377261,
   8.047634,
   8.118225,
   7.218484,
   8.257346,
   7.757905,
   8.724565,
   7.904289,
   8.789023,
   8.659564,
   10.78102,
   10.80776,
   10.75914,
   12.38486,
   12.0434,
   11.6018,
   10.90433,
   10.14705,
   10.83201,
   9.103628,
   9.641101,
   9.165094,
   9.524592,
   8.39385,
   9.406468,
   8.916365,
   9.524592,
   9.465736,
   9.524592,
   9.812979,
   9.103628,
   9.103628,
   9.925725,
   9.524592,
   10.62644,
   10.80776,
   10.61187,
   11.37428,
   11.55667,
   12.55197,
   13.92572,
   15.37447,
   15.50833,
   17.97141,
   21.52974,
   23,
   28.30737,
   32.37868,
   37.91991,
   48.04209,
   59.70515,
   74.23093,
   91.96174,
   112.7152,
   134.4114,
   155.2037,
   168.6138,
   175.1861,
   171.9213,
   156.5232,
   136.2175,
   115.0742,
   94.12825,
   76.36995,
   60.86762,
   48.84511,
   39.98734,
   32.1899,
   27.83587,
   24.1696,
   21.69552,
   18.72773,
   16.7865,
   15.80523,
   14.61559,
   13.11943,
   12.0434,
   11.91271,
   10.95227,
   11.7361,
   10.78102,
   10.522,
   8.916365,
   9.698771,
   9.103628,
   9.346779,
   9.524592,
   9.583044,
   8.325916,
   7.97633,
   7.831489,
   7.455185,
   7.377261,
   6.802567,
   7.68351,
   7.218484,
   7.608278,
   5.761366,
   7.298372,
   6.627601,
   6.538046,
   6.164324,
   6.538046,
   6.97241,
   6.066589,
   5.435196,
   5.761366,
   5.546519,
   5.865235,
   5.865235,
   5.435196,
   5.655182,
   5.203719,
   5.321007};
   grae = new TGraphAsymmErrors(130,chi_fit_fx3002,chi_fit_fy3002,chi_fit_felx3002,chi_fit_fehx3002,chi_fit_fely3002,chi_fit_fehy3002);
   grae->SetName("chi_fit");
   grae->SetTitle("Histogram of data_plot__B_PVFitJpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_chi_fit3002 = new TH1F("Graph_chi_fit3002","Histogram of data_plot__B_PVFitJpsi_M",130,5194,5506);
   Graph_chi_fit3002->SetMinimum(11.62603);
   Graph_chi_fit3002->SetMaximum(33757.91);
   Graph_chi_fit3002->SetDirectory(0);
   Graph_chi_fit3002->SetStats(0);
   Graph_chi_fit3002->SetMarkerStyle(20);
   Graph_chi_fit3002->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit3002->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit3002->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit3002->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit3002->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit3002->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit3002->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit3002->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit3002);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.22,0.83,0.35,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_6199ec0__2 = new TH1D("frame_6199ec0__2","A RooPlot of \"\"",130,5220,5480);
   frame_6199ec0__2->SetBinContent(1,32224.7);
   frame_6199ec0__2->SetMinimum(0.001);
   frame_6199ec0__2->SetMaximum(35028.24);
   frame_6199ec0__2->SetEntries(1);
   frame_6199ec0__2->SetDirectory(0);
   frame_6199ec0__2->SetStats(0);
   frame_6199ec0__2->SetMarkerStyle(20);
   frame_6199ec0__2->GetXaxis()->SetTitle("#it{m(J/#psiK^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   frame_6199ec0__2->GetXaxis()->SetNdivisions(505);
   frame_6199ec0__2->GetXaxis()->SetLabelFont(132);
   frame_6199ec0__2->GetXaxis()->SetLabelOffset(0.02);
   frame_6199ec0__2->GetXaxis()->SetLabelSize(0.06);
   frame_6199ec0__2->GetXaxis()->SetTitleSize(0.065);
   frame_6199ec0__2->GetXaxis()->SetTitleOffset(1.15);
   frame_6199ec0__2->GetXaxis()->SetTitleFont(132);
   frame_6199ec0__2->GetYaxis()->SetTitle("Candidates / (2.0 MeV/#it{c}^{2})");
   frame_6199ec0__2->GetYaxis()->SetLabelFont(132);
   frame_6199ec0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6199ec0__2->GetYaxis()->SetLabelSize(0.06);
   frame_6199ec0__2->GetYaxis()->SetTitleSize(0.072);
   frame_6199ec0__2->GetYaxis()->SetTitleOffset(1.25);
   frame_6199ec0__2->GetYaxis()->SetTitleFont(132);
   frame_6199ec0__2->GetZaxis()->SetLabelFont(132);
   frame_6199ec0__2->GetZaxis()->SetLabelSize(0.06);
   frame_6199ec0__2->GetZaxis()->SetTitleSize(0.072);
   frame_6199ec0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6199ec0__2->GetZaxis()->SetTitleFont(132);
   frame_6199ec0__2->Draw("AXISSAME");
   jpsikk_mass_run2_full_logpic1->Modified();
   jpsikk_mass_run2_full_logpic1->cd();
   jpsikk_mass_run2_full_logpic1->SetSelected(jpsikk_mass_run2_full_logpic1);
}


==> figs/Fig3c.C <==
void Fig3c()
{
//=========Macro generated from canvas: jpsikk_mass_run1_narr_pic1/
//=========  (Mon Oct 26 16:55:30 2020) by ROOT version 6.22/00
   TCanvas *jpsikk_mass_run1_narr_pic1 = new TCanvas("jpsikk_mass_run1_narr_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   jpsikk_mass_run1_narr_pic1->SetHighLightColor(2);
   jpsikk_mass_run1_narr_pic1->Range(5159.221,-26.41702,5496.883,138.6956);
   jpsikk_mass_run1_narr_pic1->SetFillColor(0);
   jpsikk_mass_run1_narr_pic1->SetBorderMode(0);
   jpsikk_mass_run1_narr_pic1->SetBorderSize(2);
   jpsikk_mass_run1_narr_pic1->SetTickx(1);
   jpsikk_mass_run1_narr_pic1->SetTicky(1);
   jpsikk_mass_run1_narr_pic1->SetLeftMargin(0.18);
   jpsikk_mass_run1_narr_pic1->SetRightMargin(0.05);
   jpsikk_mass_run1_narr_pic1->SetTopMargin(0.05);
   jpsikk_mass_run1_narr_pic1->SetBottomMargin(0.16);
   jpsikk_mass_run1_narr_pic1->SetFrameBorderMode(0);
   jpsikk_mass_run1_narr_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_6154460__1 = new TH1D("frame_6154460__1","A RooPlot of \"\"",130,5220,5480);
   frame_6154460__1->SetBinContent(1,7127.811);
   frame_6154460__1->SetMinimum(0.001);
   frame_6154460__1->SetMaximum(130.44);
   frame_6154460__1->SetEntries(1);
   frame_6154460__1->SetDirectory(0);
   frame_6154460__1->SetStats(0);
   frame_6154460__1->SetMarkerStyle(20);
   frame_6154460__1->GetXaxis()->SetTitle("#it{m(J/#psiK^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   frame_6154460__1->GetXaxis()->SetNdivisions(505);
   frame_6154460__1->GetXaxis()->SetLabelFont(132);
   frame_6154460__1->GetXaxis()->SetLabelOffset(0.02);
   frame_6154460__1->GetXaxis()->SetLabelSize(0.06);
   frame_6154460__1->GetXaxis()->SetTitleSize(0.065);
   frame_6154460__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6154460__1->GetXaxis()->SetTitleFont(132);
   frame_6154460__1->GetYaxis()->SetTitle("Candidates / (2.0 MeV/#it{c}^{2})");
   frame_6154460__1->GetYaxis()->SetLabelFont(132);
   frame_6154460__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6154460__1->GetYaxis()->SetLabelSize(0.06);
   frame_6154460__1->GetYaxis()->SetTitleSize(0.072);
   frame_6154460__1->GetYaxis()->SetTitleOffset(1.1);
   frame_6154460__1->GetYaxis()->SetTitleFont(132);
   frame_6154460__1->GetZaxis()->SetLabelFont(132);
   frame_6154460__1->GetZaxis()->SetLabelSize(0.06);
   frame_6154460__1->GetZaxis()->SetTitleSize(0.072);
   frame_6154460__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6154460__1->GetZaxis()->SetTitleFont(132);
   frame_6154460__1->Draw("FUNC");
   
   Double_t h_data_fx3001[130] = {
   5221,
   5223,
   5225,
   5227,
   5229,
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329,
   5331,
   5333,
   5335,
   5337,
   5339,
   5341,
   5343,
   5345,
   5347,
   5349,
   5351,
   5353,
   5355,
   5357,
   5359,
   5361,
   5363,
   5365,
   5367,
   5369,
   5371,
   5373,
   5375,
   5377,
   5379,
   5381,
   5383,
   5385,
   5387,
   5389,
   5391,
   5393,
   5395,
   5397,
   5399,
   5401,
   5403,
   5405,
   5407,
   5409,
   5411,
   5413,
   5415,
   5417,
   5419,
   5421,
   5423,
   5425,
   5427,
   5429,
   5431,
   5433,
   5435,
   5437,
   5439,
   5441,
   5443,
   5445,
   5447,
   5449,
   5451,
   5453,
   5455,
   5457,
   5459,
   5461,
   5463,
   5465,
   5467,
   5469,
   5471,
   5473,
   5475,
   5477,
   5479};
   Double_t h_data_fy3001[130] = {
   15,
   13,
   11,
   14,
   10,
   10,
   11,
   6,
   7,
   10,
   12,
   6,
   8,
   14,
   13,
   10,
   9,
   10,
   9,
   11,
   15,
   6,
   16,
   30,
   12,
   26,
   22,
   15,
   21,
   37,
   32,
   24,
   16,
   18,
   24,
   16,
   6,
   14,
   14,
   14,
   18,
   13,
   14,
   15,
   21,
   16,
   19,
   15,
   19,
   16,
   22,
   22,
   23,
   30,
   30,
   35,
   42,
   54,
   62,
   70,
   83,
   122,
   167,
   234,
   362,
   578,
   861,
   1305,
   1963,
   2986,
   4017,
   5420,
   6425,
   6706,
   6289,
   5200,
   4035,
   2791,
   1904,
   1207,
   777,
   496,
   400,
   244,
   156,
   106,
   104,
   81,
   56,
   48,
   35,
   41,
   28,
   30,
   27,
   26,
   21,
   25,
   17,
   20,
   13,
   9,
   17,
   11,
   14,
   16,
   11,
   8,
   15,
   8,
   7,
   10,
   4,
   10,
   9,
   6,
   6,
   7,
   8,
   14,
   5,
   6,
   6,
   9,
   2,
   5,
   7,
   5,
   5,
   6};
   Double_t h_data_felx3001[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[130] = {
   3.82938,
   3.558662,
   3.265579,
   3.6965,
   3.108694,
   3.108694,
   3.265579,
   2.379931,
   2.58147,
   3.108694,
   3.415266,
   2.379931,
   2.768386,
   3.6965,
   3.558662,
   3.108694,
   2.943461,
   3.108694,
   2.943461,
   3.265579,
   3.82938,
   2.379931,
   3.957801,
   5.446522,
   3.415266,
   5.066015,
   4.654502,
   3.82938,
   4.545807,
   6.055143,
   5.627135,
   4.864612,
   3.957801,
   4.202887,
   4.864612,
   3.957801,
   2.379931,
   3.6965,
   3.6965,
   3.6965,
   4.202887,
   3.558662,
   3.6965,
   3.82938,
   4.545807,
   3.957801,
   4.320219,
   3.82938,
   4.320219,
   3.957801,
   4.654502,
   4.654502,
   4.760717,
   5.446522,
   5.446522,
   5.887675,
   6.454831,
   7.32564,
   7.852713,
   8.346566,
   9.092044,
   10.55667,
   12.43252,
   14.80523,
   18.53287,
   23.54683,
   28.84706,
   35.62824,
   43.80858,
   54.14659,
   62.88178,
   73.12235,
   79.65766,
   81.3917,
   78.80479,
   71.61276,
   63.02362,
   52.33228,
   43.13771,
   34.2455,
   27.3792,
   21.77667,
   19.50625,
   15.1285,
   12,
   9.807764,
   9.710289,
   8.981384,
   7.4609,
   6.903979,
   5.887675,
   6.376898,
   5.259711,
   5.446522,
   5.163771,
   5.066015,
   4.545807,
   4.966335,
   4.082184,
   4.434448,
   3.558662,
   2.943461,
   4.082184,
   3.265579,
   3.6965,
   3.957801,
   3.265579,
   2.768386,
   3.82938,
   2.768386,
   2.58147,
   3.108694,
   1.914339,
   3.108694,
   2.943461,
   2.379931,
   2.379931,
   2.58147,
   2.768386,
   3.6965,
   2.159691,
   2.379931,
   2.379931,
   2.943461,
   1.291815,
   2.159691,
   2.58147,
   2.159691,
   2.159691,
   2.379931};
   Double_t h_data_fehx3001[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[130] = {
   4.958738,
   4.697573,
   4.416521,
   4.830381,
   4.26695,
   4.26695,
   4.416521,
   3.583642,
   3.770281,
   4.26695,
   4.559819,
   3.583642,
   3.945142,
   4.830381,
   4.697573,
   4.26695,
   4.110204,
   4.26695,
   4.110204,
   4.416521,
   4.958738,
   3.583642,
   5.083066,
   6.538046,
   4.559819,
   6.164324,
   5.761366,
   4.958738,
   5.655182,
   7.137555,
   6.715753,
   5.966932,
   5.083066,
   5.321007,
   5.966932,
   5.083066,
   3.583642,
   4.830381,
   4.830381,
   4.830381,
   5.321007,
   4.697573,
   4.830381,
   4.958738,
   5.655182,
   5.083066,
   5.435196,
   4.958738,
   5.435196,
   5.083066,
   5.761366,
   5.761366,
   5.865235,
   6.538046,
   6.538046,
   6.97241,
   7.53218,
   8.39385,
   8.916365,
   9.406468,
   10.14705,
   11.55667,
   13.43252,
   15.80523,
   19.53287,
   24.54683,
   29.84706,
   36.62824,
   44.80858,
   55.14659,
   63.88178,
   74.12235,
   80.65766,
   82.3917,
   79.80479,
   72.61276,
   64.02362,
   53.33228,
   44.13771,
   35.2455,
   28.3792,
   22.77667,
   20.50625,
   16.1285,
   13,
   10.80776,
   10.71029,
   10.03706,
   8.527879,
   7.97633,
   6.97241,
   7.455185,
   6.354446,
   6.538046,
   6.260244,
   6.164324,
   5.655182,
   6.066589,
   5.203719,
   5.546519,
   4.697573,
   4.110204,
   5.203719,
   4.416521,
   4.830381,
   5.083066,
   4.416521,
   3.945142,
   4.958738,
   3.945142,
   3.770281,
   4.26695,
   3.162753,
   4.26695,
   4.110204,
   3.583642,
   3.583642,
   3.770281,
   3.945142,
   4.830381,
   3.382473,
   3.583642,
   3.583642,
   4.110204,
   2.63786,
   3.382473,
   3.770281,
   3.382473,
   3.382473,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(130,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_PVFitJpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_PVFitJpsi_M",130,5194,5506);
   Graph_h_data3001->SetMinimum(0.6373669);
   Graph_h_data3001->SetMaximum(7467.16);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t chi_all_fx1[173] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5355.5,
   5356,
   5356.5,
   5357,
   5357.5,
   5358,
   5358.5,
   5359,
   5359.5,
   5360,
   5361,
   5362,
   5363,
   5363.5,
   5364,
   5364.5,
   5365,
   5365.5,
   5366,
   5366.5,
   5367,
   5367.5,
   5368,
   5368.5,
   5369,
   5369.5,
   5370,
   5370.5,
   5371,
   5372,
   5373,
   5374,
   5374.5,
   5375,
   5375.5,
   5376,
   5376.5,
   5377,
   5377.5,
   5378,
   5378.5,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t chi_all_fy1[173] = {
   0,
   11.06007,
   11.06007,
   11.06979,
   11.08512,
   11.106,
   11.13228,
   11.16372,
   11.20001,
   11.24085,
   11.28586,
   11.33472,
   11.38717,
   11.44311,
   11.50264,
   11.56621,
   11.63477,
   11.71,
   11.79475,
   11.89405,
   12.01768,
   12.18804,
   12.43091,
   12.78017,
   13.29845,
   14.08057,
   15.25651,
   16.97136,
   19.3135,
   22.1735,
   25.09072,
   27.26965,
   27.9351,
   26.8514,
   24.50366,
   21.7372,
   19.24846,
   17.35878,
   16.08703,
   15.3132,
   14.89502,
   14.7176,
   14.71809,
   14.83126,
   15.01861,
   15.26518,
   15.56617,
   15.92245,
   16.3392,
   16.82582,
   17.39686,
   18.07398,
   18.88914,
   19.88962,
   21.14578,
   22.76223,
   24.89371,
   27.7674,
   31.71359,
   37.2096,
   44.94739,
   55.95198,
   71.82527,
   95.33628,
   132.1094,
   193.9959,
   291.1122,
   358.4364,
   442.7073,
   548.2838,
   680.4937,
   845.6919,
   1051.202,
   1305.053,
   1452.672,
   1615.394,
   1794.087,
   1989.469,
   2202.047,
   2432.041,
   2679.307,
   2943.259,
   3222.781,
   3516.152,
   4134.181,
   4769.638,
   5383.854,
   5668.56,
   5930.075,
   6162.249,
   6359.292,
   6516.044,
   6628.245,
   6692.758,
   6707.749,
   6672.789,
   6588.875,
   6458.381,
   6284.917,
   6073.132,
   5828.471,
   5556.903,
   5264.639,
   4642.571,
   4007.778,
   3396.872,
   3108.765,
   2835.272,
   2577.864,
   2337.435,
   2114.385,
   1908.702,
   1720.043,
   1547.807,
   1391.211,
   1249.338,
   1005.763,
   808.8884,
   650.7933,
   524.3345,
   423.3626,
   342.7508,
   280.4051,
   196.2036,
   142.8792,
   106.9827,
   81.96868,
   64.19875,
   51.42906,
   42.17199,
   35.39821,
   30.3815,
   26.6074,
   23.71317,
   21.44506,
   19.62707,
   18.13767,
   16.89291,
   15.8345,
   14.92135,
   14.12397,
   13.42072,
   12.79531,
   12.2352,
   11.73054,
   11.27344,
   10.85749,
   10.47744,
   10.1289,
   9.808248,
   9.512366,
   9.238638,
   8.984826,
   8.748979,
   8.529425,
   8.324708,
   8.133528,
   7.954759,
   7.787403,
   7.630549,
   7.483405,
   7.345252,
   7.215425,
   7.093341,
   6.978463,
   6.870288,
   6.768375,
   6.672307,
   6.581695,
   6.496196,
   6.496196,
   0,
   6.496196};
   TGraph *graph = new TGraph(173,chi_all_fx1,chi_all_fy1);
   graph->SetName("chi_all");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_chi_all1 = new TH1F("Graph_chi_all1","Projection of unition PDF",173,5191.6,5508.4);
   Graph_chi_all1->SetMinimum(0);
   Graph_chi_all1->SetMaximum(7378.524);
   Graph_chi_all1->SetDirectory(0);
   Graph_chi_all1->SetStats(0);
   Graph_chi_all1->SetMarkerStyle(20);
   Graph_chi_all1->GetXaxis()->SetNdivisions(505);
   Graph_chi_all1->GetXaxis()->SetLabelFont(132);
   Graph_chi_all1->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all1->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all1->GetXaxis()->SetTitleFont(132);
   Graph_chi_all1->GetYaxis()->SetLabelFont(132);
   Graph_chi_all1->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all1->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all1->GetYaxis()->SetTitleFont(132);
   Graph_chi_all1->GetZaxis()->SetLabelFont(132);
   Graph_chi_all1->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all1);
   
   graph->Draw("l");
   
   Double_t a_fx2[173] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5355.5,
   5356,
   5356.5,
   5357,
   5357.5,
   5358,
   5358.5,
   5359,
   5359.5,
   5360,
   5361,
   5362,
   5363,
   5363.5,
   5364,
   5364.5,
   5365,
   5365.5,
   5366,
   5366.5,
   5367,
   5367.5,
   5368,
   5368.5,
   5369,
   5369.5,
   5370,
   5370.5,
   5371,
   5372,
   5373,
   5374,
   5374.5,
   5375,
   5375.5,
   5376,
   5376.5,
   5377,
   5377.5,
   5378,
   5378.5,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy2[173] = {
   0,
   0.8546408,
   0.8546408,
   0.8759854,
   0.898207,
   0.9213562,
   0.9454874,
   0.9706591,
   0.9969344,
   1.024381,
   1.053073,
   1.08309,
   1.114517,
   1.147449,
   1.181985,
   1.218237,
   1.256325,
   1.29638,
   1.338545,
   1.382976,
   1.429847,
   1.479345,
   1.53168,
   1.58708,
   1.6458,
   1.708121,
   1.774357,
   1.844854,
   1.920003,
   2.000237,
   2.086047,
   2.177981,
   2.276661,
   2.382792,
   2.497174,
   2.620721,
   2.754481,
   2.899659,
   3.057649,
   3.230067,
   3.418802,
   3.626073,
   3.854499,
   4.107199,
   4.387922,
   4.701219,
   5.052702,
   5.449413,
   5.900398,
   6.417586,
   7.017187,
   7.721883,
   8.564236,
   9.591905,
   10.87541,
   12.51947,
   14.67894,
   17.5811,
   21.55646,
   27.08258,
   34.85171,
   45.88922,
   61.79735,
   85.34543,
   122.1581,
   184.0869,
   281.2482,
   348.5961,
   432.8912,
   538.4926,
   670.7281,
   835.9524,
   1041.489,
   1295.367,
   1443.001,
   1605.736,
   1784.443,
   1979.839,
   2192.432,
   2422.439,
   2669.721,
   2933.687,
   3213.223,
   3506.609,
   4124.667,
   4760.153,
   5374.398,
   5659.12,
   5920.649,
   6152.838,
   6349.895,
   6506.662,
   6618.877,
   6683.405,
   6698.411,
   6663.464,
   6579.565,
   6449.086,
   6275.635,
   6063.865,
   5819.219,
   5547.664,
   5255.415,
   4633.374,
   3998.608,
   3387.73,
   3099.636,
   2826.157,
   2568.762,
   2328.346,
   2105.31,
   1899.64,
   1710.994,
   1538.771,
   1382.188,
   1240.328,
   996.7781,
   799.9295,
   641.8601,
   515.4268,
   414.4804,
   333.8944,
   271.5746,
   187.4256,
   134.155,
   98.31433,
   73.35848,
   55.64945,
   42.94376,
   33.75399,
   27.05097,
   22.10855,
   18.41221,
   15.59906,
   13.41518,
   11.68426,
   10.28444,
   9.131398,
   8.166409,
   7.347964,
   6.646146,
   6.038878,
   5.50946,
   5.04496,
   4.635157,
   4.27183,
   3.948276,
   3.658968,
   3.399309,
   3.165443,
   2.954119,
   2.762577,
   2.588465,
   2.429764,
   2.284739,
   2.151889,
   2.029912,
   1.917671,
   1.814177,
   1.718558,
   1.630049,
   1.547975,
   1.471736,
   1.400803,
   1.334702,
   1.273012,
   1.215357,
   1.161397,
   1.110829,
   1.06338,
   1.06338,
   0,
   1.06338};
   graph = new TGraph(173,a_fx2,a_fy2);
   graph->SetName("1");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_12 = new TH1F("Graph_12","Projection of unition PDF",173,5191.6,5508.4);
   Graph_12->SetMinimum(0);
   Graph_12->SetMaximum(7368.252);
   Graph_12->SetDirectory(0);
   Graph_12->SetStats(0);
   Graph_12->SetMarkerStyle(20);
   Graph_12->GetXaxis()->SetNdivisions(505);
   Graph_12->GetXaxis()->SetLabelFont(132);
   Graph_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_12->GetXaxis()->SetLabelSize(0.06);
   Graph_12->GetXaxis()->SetTitleSize(0.072);
   Graph_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_12->GetXaxis()->SetTitleFont(132);
   Graph_12->GetYaxis()->SetLabelFont(132);
   Graph_12->GetYaxis()->SetLabelOffset(0.01);
   Graph_12->GetYaxis()->SetLabelSize(0.06);
   Graph_12->GetYaxis()->SetTitleSize(0.072);
   Graph_12->GetYaxis()->SetTitleOffset(0.85);
   Graph_12->GetYaxis()->SetTitleFont(132);
   Graph_12->GetZaxis()->SetLabelFont(132);
   Graph_12->GetZaxis()->SetLabelSize(0.06);
   Graph_12->GetZaxis()->SetTitleSize(0.072);
   Graph_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_12);
   
   graph->Draw("l");
   
   Double_t a_fx3[174] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5267.5,
   5268,
   5268.5,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5273,
   5274,
   5275,
   5275.5,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5286,
   5287,
   5287.5,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5291.5,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy3[174] = {
   0,
   0.01129349,
   0.01129349,
   0.0121641,
   0.01315105,
   0.01427901,
   0.01558112,
   0.01710326,
   0.0189107,
   0.0210984,
   0.02380643,
   0.02724265,
   0.03171514,
   0.03767746,
   0.0457913,
   0.05701439,
   0.07273128,
   0.09497082,
   0.1268276,
   0.1734239,
   0.2444925,
   0.362275,
   0.55217,
   0.6834561,
   0.8475732,
   1.053065,
   1.310511,
   1.632768,
   2.035048,
   2.534683,
   2.826828,
   3.150347,
   3.507526,
   3.900477,
   4.33103,
   4.800592,
   5.309995,
   5.859324,
   6.447729,
   7.073236,
   8.420962,
   9.857916,
   11.31349,
   12.01944,
   12.69303,
   13.32005,
   13.88623,
   14.37781,
   14.78218,
   15.08854,
   15.28842,
   15.37617,
   15.34929,
   15.20856,
   14.95796,
   14.60453,
   14.15787,
   13.62973,
   13.03332,
   12.38271,
   11.69224,
   8.79692,
   7.420054,
   6.776056,
   6.167588,
   5.597298,
   5.066609,
   4.575912,
   4.124749,
   3.711998,
   3.336036,
   2.994886,
   2.686341,
   2.157692,
   1.731282,
   1.38932,
   1.115986,
   0.8977978,
   0.7239343,
   0.5914851,
   0.4901993,
   0.3469171,
   0.2522884,
   0.1870763,
   0.1410645,
   0.1081668,
   0.08443986,
   0.06718963,
   0.05452469,
   0.04510528,
   0.03798429,
   0.03249697,
   0.02818055,
   0.02471478,
   0.02187833,
   0.01951751,
   0.01752436,
   0.01582165,
   0.0143529,
   0.01307577,
   0.01195772,
   0.01097325,
   0.01010194,
   0.009327241,
   0.00863554,
   0.008015557,
   0.007457861,
   0.00695451,
   0.006498782,
   0.006084952,
   0.005708122,
   0.005364083,
   0.005049201,
   0.004760329,
   0.004494727,
   0.004250004,
   0.004024064,
   0.003815067,
   0.003621388,
   0.003441593,
   0.003274408,
   0.003118701,
   0.002973463,
   0.002837794,
   0.002710884,
   0.002592009,
   0.002480517,
   0.002375819,
   0.002277385,
   0.002184732,
   0.002097425,
   0.002015068,
   0.0019373,
   0.001863793,
   0.001794245,
   0.001728384,
   0.001665957,
   0.001606735,
   0.001550505,
   0.001497072,
   0.001446258,
   0.001397898,
   0.001351838,
   0.001307938,
   0.001266067,
   0.001226104,
   0.001187937,
   0.001151463,
   0.001116583,
   0.001083209,
   0.001051256,
   0.001020647,
   0.000991308,
   0.0009631713,
   0.0009361734,
   0.0009102547,
   0.0008853594,
   0.0008614355,
   0.0008384339,
   0.0008163087,
   0.0007950168,
   0.0007745175,
   0.0007547728,
   0.0007357467,
   0.0007174054,
   0.0006997171,
   0.0006826516,
   0.0006661807,
   0.0006502775,
   0.0006349167,
   0.0006200743,
   0.0006200743,
   0,
   0.0006200743};
   graph = new TGraph(174,a_fx3,a_fy3);
   graph->SetName("2");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_23 = new TH1F("Graph_23","Projection of unition PDF",174,5191.6,5508.4);
   Graph_23->SetMinimum(0);
   Graph_23->SetMaximum(16.91379);
   Graph_23->SetDirectory(0);
   Graph_23->SetStats(0);
   Graph_23->SetMarkerStyle(20);
   Graph_23->GetXaxis()->SetNdivisions(505);
   Graph_23->GetXaxis()->SetLabelFont(132);
   Graph_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_23->GetXaxis()->SetLabelSize(0.06);
   Graph_23->GetXaxis()->SetTitleSize(0.072);
   Graph_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_23->GetXaxis()->SetTitleFont(132);
   Graph_23->GetYaxis()->SetLabelFont(132);
   Graph_23->GetYaxis()->SetLabelOffset(0.01);
   Graph_23->GetYaxis()->SetLabelSize(0.06);
   Graph_23->GetYaxis()->SetTitleSize(0.072);
   Graph_23->GetYaxis()->SetTitleOffset(0.85);
   Graph_23->GetYaxis()->SetTitleFont(132);
   Graph_23->GetZaxis()->SetLabelFont(132);
   Graph_23->GetZaxis()->SetLabelSize(0.06);
   Graph_23->GetZaxis()->SetTitleSize(0.072);
   Graph_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_23);
   
   graph->Draw("l");
   
   Double_t a_fx4[136] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy4[136] = {
   0,
   6.707244,
   6.707244,
   6.692414,
   6.677616,
   6.66285,
   6.648118,
   6.633418,
   6.61875,
   6.604115,
   6.589513,
   6.574942,
   6.560404,
   6.545898,
   6.531424,
   6.516982,
   6.502572,
   6.488194,
   6.473847,
   6.459533,
   6.44525,
   6.430998,
   6.416778,
   6.40259,
   6.388433,
   6.374307,
   6.360213,
   6.346149,
   6.332117,
   6.318116,
   6.304145,
   6.290206,
   6.276297,
   6.262419,
   6.248572,
   6.234756,
   6.22097,
   6.207214,
   6.193489,
   6.179794,
   6.16613,
   6.152496,
   6.138892,
   6.125318,
   6.111774,
   6.098259,
   6.084775,
   6.071321,
   6.057896,
   6.044501,
   6.031136,
   6.0178,
   6.004494,
   5.991217,
   5.97797,
   5.964751,
   5.951563,
   5.938403,
   5.925272,
   5.91217,
   5.899098,
   5.886054,
   5.873039,
   5.860053,
   5.847095,
   5.834166,
   5.821266,
   5.808394,
   5.795551,
   5.782736,
   5.76995,
   5.757192,
   5.744462,
   5.73176,
   5.719086,
   5.70644,
   5.693822,
   5.681232,
   5.66867,
   5.656136,
   5.64363,
   5.631151,
   5.618699,
   5.606275,
   5.593879,
   5.58151,
   5.569169,
   5.556854,
   5.544567,
   5.532307,
   5.520075,
   5.507869,
   5.49569,
   5.483538,
   5.471414,
   5.459315,
   5.447244,
   5.435199,
   5.423181,
   5.41119,
   5.399225,
   5.387286,
   5.375374,
   5.363488,
   5.351629,
   5.339796,
   5.327989,
   5.316208,
   5.304453,
   5.292724,
   5.281021,
   5.269344,
   5.257692,
   5.246067,
   5.234467,
   5.222893,
   5.211344,
   5.199821,
   5.188323,
   5.176851,
   5.165404,
   5.153983,
   5.142587,
   5.131216,
   5.11987,
   5.108549,
   5.097253,
   5.085982,
   5.074736,
   5.063515,
   5.052319,
   5.041148,
   5.030001,
   5.030001,
   0,
   5.030001};
   graph = new TGraph(136,a_fx4,a_fy4);
   graph->SetName("3");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_34 = new TH1F("Graph_34","Projection of unition PDF",136,5191.6,5508.4);
   Graph_34->SetMinimum(0);
   Graph_34->SetMaximum(7.377969);
   Graph_34->SetDirectory(0);
   Graph_34->SetStats(0);
   Graph_34->SetMarkerStyle(20);
   Graph_34->GetXaxis()->SetNdivisions(505);
   Graph_34->GetXaxis()->SetLabelFont(132);
   Graph_34->GetXaxis()->SetLabelOffset(0.01);
   Graph_34->GetXaxis()->SetLabelSize(0.06);
   Graph_34->GetXaxis()->SetTitleSize(0.072);
   Graph_34->GetXaxis()->SetTitleOffset(0.95);
   Graph_34->GetXaxis()->SetTitleFont(132);
   Graph_34->GetYaxis()->SetLabelFont(132);
   Graph_34->GetYaxis()->SetLabelOffset(0.01);
   Graph_34->GetYaxis()->SetLabelSize(0.06);
   Graph_34->GetYaxis()->SetTitleSize(0.072);
   Graph_34->GetYaxis()->SetTitleOffset(0.85);
   Graph_34->GetYaxis()->SetTitleFont(132);
   Graph_34->GetZaxis()->SetLabelFont(132);
   Graph_34->GetZaxis()->SetLabelSize(0.06);
   Graph_34->GetZaxis()->SetTitleSize(0.072);
   Graph_34->GetZaxis()->SetTitleOffset(1.2);
   Graph_34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_34);
   
   graph->Draw("l");
   
   Double_t a_fx5[136] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy5[136] = {
   0,
   3.48689,
   3.48689,
   3.489226,
   3.496148,
   3.50751,
   3.523095,
   3.542537,
   3.565418,
   3.591256,
   3.619466,
   3.649441,
   3.680537,
   3.712086,
   3.74344,
   3.773978,
   3.803144,
   3.830458,
   3.855533,
   3.878122,
   3.898086,
   3.915425,
   3.930287,
   3.942924,
   3.953706,
   3.963094,
   3.971598,
   3.979766,
   3.988141,
   3.997234,
   4.007496,
   4.019279,
   4.032843,
   4.048312,
   4.065673,
   4.0848,
   4.105421,
   4.12716,
   4.149551,
   4.172054,
   4.194098,
   4.215099,
   4.234505,
   4.251825,
   4.26663,
   4.278625,
   4.287626,
   4.293549,
   4.296467,
   4.296545,
   4.294014,
   4.289196,
   4.282421,
   4.273998,
   4.264219,
   4.253293,
   4.241336,
   4.228376,
   4.214333,
   4.199028,
   4.182224,
   4.163629,
   4.142921,
   4.119821,
   4.094075,
   4.065499,
   4.034029,
   3.999686,
   3.962603,
   3.923042,
   3.881336,
   3.837902,
   3.793213,
   3.747757,
   3.702017,
   3.656441,
   3.611418,
   3.567253,
   3.524146,
   3.482196,
   3.441381,
   3.401563,
   3.362506,
   3.323873,
   3.285256,
   3.24619,
   3.206177,
   3.164719,
   3.121316,
   3.075521,
   3.026946,
   2.975252,
   2.920212,
   2.861686,
   2.799602,
   2.734019,
   2.665072,
   2.592953,
   2.51796,
   2.440434,
   2.360741,
   2.279309,
   2.196564,
   2.112935,
   2.028858,
   1.944743,
   1.860987,
   1.77795,
   1.695965,
   1.61534,
   1.536331,
   1.459169,
   1.384061,
   1.31116,
   1.240602,
   1.172505,
   1.106935,
   1.043955,
   0.9836098,
   0.9259035,
   0.8708447,
   0.8184264,
   0.7686096,
   0.7213661,
   0.6766527,
   0.634404,
   0.5945679,
   0.5570789,
   0.5218567,
   0.4888365,
   0.4579404,
   0.429083,
   0.4021948,
   0.4021948,
   0,
   0.4021948};
   graph = new TGraph(136,a_fx5,a_fy5);
   graph->SetName("6");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_65 = new TH1F("Graph_65","Projection of unition PDF",136,5191.6,5508.4);
   Graph_65->SetMinimum(0);
   Graph_65->SetMaximum(4.7262);
   Graph_65->SetDirectory(0);
   Graph_65->SetStats(0);
   Graph_65->SetMarkerStyle(20);
   Graph_65->GetXaxis()->SetNdivisions(505);
   Graph_65->GetXaxis()->SetLabelFont(132);
   Graph_65->GetXaxis()->SetLabelOffset(0.01);
   Graph_65->GetXaxis()->SetLabelSize(0.06);
   Graph_65->GetXaxis()->SetTitleSize(0.072);
   Graph_65->GetXaxis()->SetTitleOffset(0.95);
   Graph_65->GetXaxis()->SetTitleFont(132);
   Graph_65->GetYaxis()->SetLabelFont(132);
   Graph_65->GetYaxis()->SetLabelOffset(0.01);
   Graph_65->GetYaxis()->SetLabelSize(0.06);
   Graph_65->GetYaxis()->SetTitleSize(0.072);
   Graph_65->GetYaxis()->SetTitleOffset(0.85);
   Graph_65->GetYaxis()->SetTitleFont(132);
   Graph_65->GetZaxis()->SetLabelFont(132);
   Graph_65->GetZaxis()->SetLabelSize(0.06);
   Graph_65->GetZaxis()->SetTitleSize(0.072);
   Graph_65->GetZaxis()->SetTitleOffset(1.2);
   Graph_65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_65);
   
   graph->Draw("l");
   
   Double_t chi_fit_fx3002[130] = {
   5221,
   5223,
   5225,
   5227,
   5229,
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329,
   5331,
   5333,
   5335,
   5337,
   5339,
   5341,
   5343,
   5345,
   5347,
   5349,
   5351,
   5353,
   5355,
   5357,
   5359,
   5361,
   5363,
   5365,
   5367,
   5369,
   5371,
   5373,
   5375,
   5377,
   5379,
   5381,
   5383,
   5385,
   5387,
   5389,
   5391,
   5393,
   5395,
   5397,
   5399,
   5401,
   5403,
   5405,
   5407,
   5409,
   5411,
   5413,
   5415,
   5417,
   5419,
   5421,
   5423,
   5425,
   5427,
   5429,
   5431,
   5433,
   5435,
   5437,
   5439,
   5441,
   5443,
   5445,
   5447,
   5449,
   5451,
   5453,
   5455,
   5457,
   5459,
   5461,
   5463,
   5465,
   5467,
   5469,
   5471,
   5473,
   5475,
   5477,
   5479};
   Double_t chi_fit_fy3002[130] = {
   15,
   13,
   11,
   14,
   10,
   10,
   11,
   6,
   7,
   10,
   12,
   6,
   8,
   14,
   13,
   10,
   9,
   10,
   9,
   11,
   15,
   6,
   16,
   30,
   12,
   26,
   22,
   15,
   21,
   37,
   32,
   24,
   16,
   18,
   24,
   16,
   6,
   14,
   14,
   14,
   18,
   13,
   14,
   15,
   21,
   16,
   19,
   15,
   19,
   16,
   22,
   22,
   23,
   30,
   30,
   35,
   42,
   54,
   62,
   70,
   83,
   122,
   167,
   234,
   362,
   578,
   861,
   1305,
   1963,
   2986,
   4017,
   5420,
   6425,
   6706,
   6289,
   5200,
   4035,
   2791,
   1904,
   1207,
   777,
   496,
   400,
   244,
   156,
   106,
   104,
   81,
   56,
   48,
   35,
   41,
   28,
   30,
   27,
   26,
   21,
   25,
   17,
   20,
   13,
   9,
   17,
   11,
   14,
   16,
   11,
   8,
   15,
   8,
   7,
   10,
   4,
   10,
   9,
   6,
   6,
   7,
   8,
   14,
   5,
   6,
   6,
   9,
   2,
   5,
   7,
   5,
   5,
   6};
   Double_t chi_fit_felx3002[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t chi_fit_fely3002[130] = {
   3.82938,
   3.558662,
   3.265579,
   3.6965,
   3.108694,
   3.108694,
   3.265579,
   2.379931,
   2.58147,
   3.108694,
   3.415266,
   2.379931,
   2.768386,
   3.6965,
   3.558662,
   3.108694,
   2.943461,
   3.108694,
   2.943461,
   3.265579,
   3.82938,
   2.379931,
   3.957801,
   5.446522,
   3.415266,
   5.066015,
   4.654502,
   3.82938,
   4.545807,
   6.055143,
   5.627135,
   4.864612,
   3.957801,
   4.202887,
   4.864612,
   3.957801,
   2.379931,
   3.6965,
   3.6965,
   3.6965,
   4.202887,
   3.558662,
   3.6965,
   3.82938,
   4.545807,
   3.957801,
   4.320219,
   3.82938,
   4.320219,
   3.957801,
   4.654502,
   4.654502,
   4.760717,
   5.446522,
   5.446522,
   5.887675,
   6.454831,
   7.32564,
   7.852713,
   8.346566,
   9.092044,
   10.55667,
   12.43252,
   14.80523,
   18.53287,
   23.54683,
   28.84706,
   35.62824,
   43.80858,
   54.14659,
   62.88178,
   73.12235,
   79.65766,
   81.3917,
   78.80479,
   71.61276,
   63.02362,
   52.33228,
   43.13771,
   34.2455,
   27.3792,
   21.77667,
   19.50625,
   15.1285,
   12,
   9.807764,
   9.710289,
   8.981384,
   7.4609,
   6.903979,
   5.887675,
   6.376898,
   5.259711,
   5.446522,
   5.163771,
   5.066015,
   4.545807,
   4.966335,
   4.082184,
   4.434448,
   3.558662,
   2.943461,
   4.082184,
   3.265579,
   3.6965,
   3.957801,
   3.265579,
   2.768386,
   3.82938,
   2.768386,
   2.58147,
   3.108694,
   1.914339,
   3.108694,
   2.943461,
   2.379931,
   2.379931,
   2.58147,
   2.768386,
   3.6965,
   2.159691,
   2.379931,
   2.379931,
   2.943461,
   1.291815,
   2.159691,
   2.58147,
   2.159691,
   2.159691,
   2.379931};
   Double_t chi_fit_fehx3002[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t chi_fit_fehy3002[130] = {
   4.958738,
   4.697573,
   4.416521,
   4.830381,
   4.26695,
   4.26695,
   4.416521,
   3.583642,
   3.770281,
   4.26695,
   4.559819,
   3.583642,
   3.945142,
   4.830381,
   4.697573,
   4.26695,
   4.110204,
   4.26695,
   4.110204,
   4.416521,
   4.958738,
   3.583642,
   5.083066,
   6.538046,
   4.559819,
   6.164324,
   5.761366,
   4.958738,
   5.655182,
   7.137555,
   6.715753,
   5.966932,
   5.083066,
   5.321007,
   5.966932,
   5.083066,
   3.583642,
   4.830381,
   4.830381,
   4.830381,
   5.321007,
   4.697573,
   4.830381,
   4.958738,
   5.655182,
   5.083066,
   5.435196,
   4.958738,
   5.435196,
   5.083066,
   5.761366,
   5.761366,
   5.865235,
   6.538046,
   6.538046,
   6.97241,
   7.53218,
   8.39385,
   8.916365,
   9.406468,
   10.14705,
   11.55667,
   13.43252,
   15.80523,
   19.53287,
   24.54683,
   29.84706,
   36.62824,
   44.80858,
   55.14659,
   63.88178,
   74.12235,
   80.65766,
   82.3917,
   79.80479,
   72.61276,
   64.02362,
   53.33228,
   44.13771,
   35.2455,
   28.3792,
   22.77667,
   20.50625,
   16.1285,
   13,
   10.80776,
   10.71029,
   10.03706,
   8.527879,
   7.97633,
   6.97241,
   7.455185,
   6.354446,
   6.538046,
   6.260244,
   6.164324,
   5.655182,
   6.066589,
   5.203719,
   5.546519,
   4.697573,
   4.110204,
   5.203719,
   4.416521,
   4.830381,
   5.083066,
   4.416521,
   3.945142,
   4.958738,
   3.945142,
   3.770281,
   4.26695,
   3.162753,
   4.26695,
   4.110204,
   3.583642,
   3.583642,
   3.770281,
   3.945142,
   4.830381,
   3.382473,
   3.583642,
   3.583642,
   4.110204,
   2.63786,
   3.382473,
   3.770281,
   3.382473,
   3.382473,
   3.583642};
   grae = new TGraphAsymmErrors(130,chi_fit_fx3002,chi_fit_fy3002,chi_fit_felx3002,chi_fit_fehx3002,chi_fit_fely3002,chi_fit_fehy3002);
   grae->SetName("chi_fit");
   grae->SetTitle("Histogram of data_plot__B_PVFitJpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_chi_fit3002 = new TH1F("Graph_chi_fit3002","Histogram of data_plot__B_PVFitJpsi_M",130,5194,5506);
   Graph_chi_fit3002->SetMinimum(0.6373669);
   Graph_chi_fit3002->SetMaximum(7467.16);
   Graph_chi_fit3002->SetDirectory(0);
   Graph_chi_fit3002->SetStats(0);
   Graph_chi_fit3002->SetMarkerStyle(20);
   Graph_chi_fit3002->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit3002->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit3002->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit3002->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit3002->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit3002->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit3002->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit3002->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit3002);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.22,0.45,0.5,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("chi_all","Data and fit","PL");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("1","#it{B^{0}_{s}#rightarrowJ/#psiK^{+}K^{#minus}}","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("2","#it{B^{0}#rightarrowJ/#psiK^{+}K^{#minus}}","L");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("6","#it{#Lambda_{b}^{0}#rightarrowJ/#psipK^{#minus}}","L");

   ci = TColor::GetColor("#ff9933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3","Combinatorial","L");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.22,0.83,0.35,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_6154460__2 = new TH1D("frame_6154460__2","A RooPlot of \"\"",130,5220,5480);
   frame_6154460__2->SetBinContent(1,7127.811);
   frame_6154460__2->SetMinimum(0.001);
   frame_6154460__2->SetMaximum(130.44);
   frame_6154460__2->SetEntries(1);
   frame_6154460__2->SetDirectory(0);
   frame_6154460__2->SetStats(0);
   frame_6154460__2->SetMarkerStyle(20);
   frame_6154460__2->GetXaxis()->SetTitle("#it{m(J/#psiK^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   frame_6154460__2->GetXaxis()->SetNdivisions(505);
   frame_6154460__2->GetXaxis()->SetLabelFont(132);
   frame_6154460__2->GetXaxis()->SetLabelOffset(0.02);
   frame_6154460__2->GetXaxis()->SetLabelSize(0.06);
   frame_6154460__2->GetXaxis()->SetTitleSize(0.065);
   frame_6154460__2->GetXaxis()->SetTitleOffset(1.15);
   frame_6154460__2->GetXaxis()->SetTitleFont(132);
   frame_6154460__2->GetYaxis()->SetTitle("Candidates / (2.0 MeV/#it{c}^{2})");
   frame_6154460__2->GetYaxis()->SetLabelFont(132);
   frame_6154460__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6154460__2->GetYaxis()->SetLabelSize(0.06);
   frame_6154460__2->GetYaxis()->SetTitleSize(0.072);
   frame_6154460__2->GetYaxis()->SetTitleOffset(1.1);
   frame_6154460__2->GetYaxis()->SetTitleFont(132);
   frame_6154460__2->GetZaxis()->SetLabelFont(132);
   frame_6154460__2->GetZaxis()->SetLabelSize(0.06);
   frame_6154460__2->GetZaxis()->SetTitleSize(0.072);
   frame_6154460__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6154460__2->GetZaxis()->SetTitleFont(132);
   frame_6154460__2->Draw("AXISSAME");
   jpsikk_mass_run1_narr_pic1->Modified();
   jpsikk_mass_run1_narr_pic1->cd();
   jpsikk_mass_run1_narr_pic1->SetSelected(jpsikk_mass_run1_narr_pic1);
}


==> figs/Fig3d.C <==
void Fig3d()
{
//=========Macro generated from canvas: jpsikk_mass_run2_narr_pic1/
//=========  (Mon Oct 26 16:55:05 2020) by ROOT version 6.22/00
   TCanvas *jpsikk_mass_run2_narr_pic1 = new TCanvas("jpsikk_mass_run2_narr_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   jpsikk_mass_run2_narr_pic1->SetHighLightColor(2);
   jpsikk_mass_run2_narr_pic1->Range(5159.221,-88.05955,5496.883,462.3189);
   jpsikk_mass_run2_narr_pic1->SetFillColor(0);
   jpsikk_mass_run2_narr_pic1->SetBorderMode(0);
   jpsikk_mass_run2_narr_pic1->SetBorderSize(2);
   jpsikk_mass_run2_narr_pic1->SetTickx(1);
   jpsikk_mass_run2_narr_pic1->SetTicky(1);
   jpsikk_mass_run2_narr_pic1->SetLeftMargin(0.18);
   jpsikk_mass_run2_narr_pic1->SetRightMargin(0.05);
   jpsikk_mass_run2_narr_pic1->SetTopMargin(0.05);
   jpsikk_mass_run2_narr_pic1->SetBottomMargin(0.16);
   jpsikk_mass_run2_narr_pic1->SetFrameBorderMode(0);
   jpsikk_mass_run2_narr_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_6be9400__1 = new TH1D("frame_6be9400__1","A RooPlot of \"\"",130,5220,5480);
   frame_6be9400__1->SetBinContent(1,32224.7);
   frame_6be9400__1->SetMinimum(0.001);
   frame_6be9400__1->SetMaximum(434.8);
   frame_6be9400__1->SetEntries(1);
   frame_6be9400__1->SetDirectory(0);
   frame_6be9400__1->SetStats(0);
   frame_6be9400__1->SetMarkerStyle(20);
   frame_6be9400__1->GetXaxis()->SetTitle("#it{m(J/#psiK^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   frame_6be9400__1->GetXaxis()->SetNdivisions(505);
   frame_6be9400__1->GetXaxis()->SetLabelFont(132);
   frame_6be9400__1->GetXaxis()->SetLabelOffset(0.02);
   frame_6be9400__1->GetXaxis()->SetLabelSize(0.06);
   frame_6be9400__1->GetXaxis()->SetTitleSize(0.065);
   frame_6be9400__1->GetXaxis()->SetTitleOffset(1.15);
   frame_6be9400__1->GetXaxis()->SetTitleFont(132);
   frame_6be9400__1->GetYaxis()->SetTitle("Candidates / (2.0 MeV/#it{c}^{2})");
   frame_6be9400__1->GetYaxis()->SetLabelFont(132);
   frame_6be9400__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6be9400__1->GetYaxis()->SetLabelSize(0.06);
   frame_6be9400__1->GetYaxis()->SetTitleSize(0.072);
   frame_6be9400__1->GetYaxis()->SetTitleOffset(1.1);
   frame_6be9400__1->GetYaxis()->SetTitleFont(132);
   frame_6be9400__1->GetZaxis()->SetLabelFont(132);
   frame_6be9400__1->GetZaxis()->SetLabelSize(0.06);
   frame_6be9400__1->GetZaxis()->SetTitleSize(0.072);
   frame_6be9400__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6be9400__1->GetZaxis()->SetTitleFont(132);
   frame_6be9400__1->Draw("FUNC");
   
   Double_t h_data_fx3001[130] = {
   5221,
   5223,
   5225,
   5227,
   5229,
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329,
   5331,
   5333,
   5335,
   5337,
   5339,
   5341,
   5343,
   5345,
   5347,
   5349,
   5351,
   5353,
   5355,
   5357,
   5359,
   5361,
   5363,
   5365,
   5367,
   5369,
   5371,
   5373,
   5375,
   5377,
   5379,
   5381,
   5383,
   5385,
   5387,
   5389,
   5391,
   5393,
   5395,
   5397,
   5399,
   5401,
   5403,
   5405,
   5407,
   5409,
   5411,
   5413,
   5415,
   5417,
   5419,
   5421,
   5423,
   5425,
   5427,
   5429,
   5431,
   5433,
   5435,
   5437,
   5439,
   5441,
   5443,
   5445,
   5447,
   5449,
   5451,
   5453,
   5455,
   5457,
   5459,
   5461,
   5463,
   5465,
   5467,
   5469,
   5471,
   5473,
   5475,
   5477,
   5479};
   Double_t h_data_fy3001[130] = {
   45,
   43,
   38,
   52,
   50,
   47,
   37,
   45,
   42,
   39,
   33,
   28,
   40,
   46,
   44,
   56,
   40,
   49,
   50,
   38,
   52,
   45,
   59,
   47,
   60,
   58,
   95,
   106,
   105,
   141,
   133,
   123,
   108,
   83,
   96,
   65,
   74,
   66,
   72,
   54,
   70,
   62,
   72,
   71,
   72,
   77,
   65,
   65,
   79,
   72,
   92,
   106,
   102,
   118,
   122,
   145,
   180,
   221,
   225,
   305,
   442,
   506,
   773,
   1016,
   1400,
   2260,
   3505,
   5436,
   8365,
   12592,
   17932,
   23933,
   28262,
   30515,
   29385,
   24343,
   18419,
   13127,
   8766,
   5756,
   3644,
   2337,
   1559,
   1004,
   747,
   560,
   449,
   332,
   265,
   234,
   199,
   159,
   133,
   130,
   109,
   126,
   95,
   90,
   62,
   75,
   65,
   69,
   72,
   73,
   53,
   48,
   46,
   41,
   40,
   33,
   44,
   38,
   43,
   22,
   39,
   31,
   30,
   26,
   30,
   35,
   25,
   19,
   22,
   20,
   23,
   23,
   19,
   21,
   17,
   18};
   Double_t h_data_felx3001[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[130] = {
   6.683179,
   6.531834,
   6.137163,
   7.187836,
   7.047337,
   6.831172,
   6.055143,
   6.683179,
   6.454831,
   6.218102,
   5.715302,
   5.259711,
   6.298,
   6.757581,
   6.60794,
   7.4609,
   6.298,
   6.976026,
   7.047337,
   6.137163,
   7.187836,
   6.683179,
   7.659312,
   6.831172,
   7.724317,
   7.593751,
   9.729612,
   9.807764,
   9.759142,
   11.38486,
   11.0434,
   10.6018,
   9.904326,
   9.092044,
   9.780867,
   8.041463,
   8.582844,
   8.103403,
   8.465529,
   7.32564,
   8.346566,
   7.852713,
   8.465529,
   8.406258,
   8.465529,
   8.755868,
   8.041463,
   8.041463,
   8.869343,
   8.465529,
   9.574201,
   9.807764,
   9.611874,
   10.37428,
   10.55667,
   11.55197,
   12.92572,
   14.37447,
   14.50833,
   16.97141,
   20.52974,
   22,
   27.30737,
   31.37868,
   36.91991,
   47.04209,
   58.70515,
   73.23093,
   90.96174,
   111.7152,
   133.4114,
   154.2037,
   167.6138,
   174.1861,
   170.9213,
   155.5232,
   135.2175,
   114.0742,
   93.12825,
   75.36995,
   59.86762,
   47.84511,
   38.98734,
   31.1899,
   26.83587,
   23.1696,
   20.69552,
   17.72773,
   15.7865,
   14.80523,
   13.61559,
   12.11943,
   11.0434,
   10.91271,
   9.952272,
   10.7361,
   9.729612,
   9.469177,
   7.852713,
   8.640903,
   8.041463,
   8.286444,
   8.465529,
   8.524388,
   7.257065,
   6.903979,
   6.757581,
   6.376898,
   6.298,
   5.715302,
   6.60794,
   6.137163,
   6.531834,
   4.654502,
   6.218102,
   5.537565,
   5.446522,
   5.066015,
   5.446522,
   5.887675,
   4.966335,
   4.320219,
   4.654502,
   4.434448,
   4.760717,
   4.760717,
   4.320219,
   4.545807,
   4.082184,
   4.202887};
   Double_t h_data_fehx3001[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[130] = {
   7.757905,
   7.608278,
   7.218484,
   8.257346,
   8.118225,
   7.904289,
   7.137555,
   7.757905,
   7.53218,
   7.298372,
   6.802567,
   6.354446,
   7.377261,
   7.831489,
   7.68351,
   8.527879,
   7.377261,
   8.047634,
   8.118225,
   7.218484,
   8.257346,
   7.757905,
   8.724565,
   7.904289,
   8.789023,
   8.659564,
   10.78102,
   10.80776,
   10.75914,
   12.38486,
   12.0434,
   11.6018,
   10.90433,
   10.14705,
   10.83201,
   9.103628,
   9.641101,
   9.165094,
   9.524592,
   8.39385,
   9.406468,
   8.916365,
   9.524592,
   9.465736,
   9.524592,
   9.812979,
   9.103628,
   9.103628,
   9.925725,
   9.524592,
   10.62644,
   10.80776,
   10.61187,
   11.37428,
   11.55667,
   12.55197,
   13.92572,
   15.37447,
   15.50833,
   17.97141,
   21.52974,
   23,
   28.30737,
   32.37868,
   37.91991,
   48.04209,
   59.70515,
   74.23093,
   91.96174,
   112.7152,
   134.4114,
   155.2037,
   168.6138,
   175.1861,
   171.9213,
   156.5232,
   136.2175,
   115.0742,
   94.12825,
   76.36995,
   60.86762,
   48.84511,
   39.98734,
   32.1899,
   27.83587,
   24.1696,
   21.69552,
   18.72773,
   16.7865,
   15.80523,
   14.61559,
   13.11943,
   12.0434,
   11.91271,
   10.95227,
   11.7361,
   10.78102,
   10.522,
   8.916365,
   9.698771,
   9.103628,
   9.346779,
   9.524592,
   9.583044,
   8.325916,
   7.97633,
   7.831489,
   7.455185,
   7.377261,
   6.802567,
   7.68351,
   7.218484,
   7.608278,
   5.761366,
   7.298372,
   6.627601,
   6.538046,
   6.164324,
   6.538046,
   6.97241,
   6.066589,
   5.435196,
   5.761366,
   5.546519,
   5.865235,
   5.865235,
   5.435196,
   5.655182,
   5.203719,
   5.321007};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(130,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_PVFitJpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_PVFitJpsi_M",130,5194,5506);
   Graph_h_data3001->SetMinimum(11.62603);
   Graph_h_data3001->SetMaximum(33757.91);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t chi_all_fx1[173] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5355.5,
   5356,
   5356.5,
   5357,
   5357.5,
   5358,
   5358.5,
   5359,
   5359.5,
   5360,
   5361,
   5362,
   5363,
   5363.5,
   5364,
   5364.5,
   5365,
   5365.5,
   5366,
   5366.5,
   5367,
   5367.5,
   5368,
   5368.5,
   5369,
   5369.5,
   5370,
   5370.5,
   5371,
   5372,
   5373,
   5374,
   5374.5,
   5375,
   5375.5,
   5376,
   5376.5,
   5377,
   5377.5,
   5378,
   5378.5,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t chi_all_fy1[173] = {
   0,
   43.61694,
   43.61694,
   43.67793,
   43.76553,
   43.87943,
   44.01904,
   44.18313,
   44.37038,
   44.5793,
   44.8082,
   45.05557,
   45.32024,
   45.60154,
   45.89982,
   46.21673,
   46.55606,
   46.92459,
   47.33402,
   47.80515,
   48.37745,
   49.13733,
   50.23337,
   51.80393,
   54.1356,
   57.67598,
   63.06528,
   71.07937,
   82.33576,
   96.61416,
   111.9474,
   124.3562,
   129.4007,
   125.1174,
   113.5745,
   99.2439,
   86.07092,
   75.97698,
   69.15809,
   64.99562,
   62.72579,
   61.72536,
   61.61209,
   62.11364,
   63.00138,
   64.18637,
   65.64072,
   67.36894,
   69.39902,
   71.78137,
   74.59301,
   77.9467,
   82.00489,
   87.00079,
   93.26857,
   101.2848,
   111.7252,
   125.542,
   144.0718,
   169.1944,
   203.5914,
   251.2177,
   318.2742,
   415.4684,
   563.9662,
   811.6386,
   1209.105,
   1485.587,
   1832.85,
   2269.726,
   2819.504,
   3510.383,
   4375.515,
   5452.24,
   6082.294,
   6780.023,
   7550.033,
   8396.422,
   9322.504,
   10330.49,
   11421.12,
   12593.26,
   13843.49,
   15165.71,
   17985.94,
   20938.81,
   23853.14,
   25229.07,
   26511.28,
   27669.43,
   28674.19,
   29498.65,
   30119.74,
   30519.49,
   30686.05,
   30614.43,
   30306.78,
   29772.27,
   29026.51,
   28090.7,
   26990.36,
   25754.04,
   24411.82,
   21529.91,
   18569.08,
   15711.05,
   14362.3,
   13082.25,
   11878.2,
   10754.59,
   9713.418,
   8754.645,
   7876.602,
   7076.375,
   6350.144,
   5693.477,
   4569.474,
   3664.888,
   2941.733,
   2365.927,
   1908.263,
   1544.498,
   1257.087,
   873.3098,
   636.4612,
   479.0342,
   369.4579,
   291.001,
   233.8305,
   191.673,
   160.282,
   136.6729,
   118.7066,
   104.8389,
   93.95582,
   85.25725,
   78.17152,
   72.29145,
   67.32733,
   63.07196,
   59.37578,
   56.12945,
   53.25151,
   50.68014,
   48.36742,
   46.27556,
   44.37425,
   42.63874,
   41.04864,
   39.58701,
   38.2395,
   36.99399,
   35.84016,
   34.76903,
   33.77289,
   32.84506,
   31.97954,
   31.17118,
   30.41538,
   29.70796,
   29.04528,
   28.42404,
   27.84117,
   27.29402,
   26.7801,
   26.2971,
   25.84298,
   25.41585,
   25.0139,
   24.63555,
   24.63555,
   0,
   24.63555};
   TGraph *graph = new TGraph(173,chi_all_fx1,chi_all_fy1);
   graph->SetName("chi_all");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_chi_all1 = new TH1F("Graph_chi_all1","Projection of unition PDF",173,5191.6,5508.4);
   Graph_chi_all1->SetMinimum(0);
   Graph_chi_all1->SetMaximum(33754.66);
   Graph_chi_all1->SetDirectory(0);
   Graph_chi_all1->SetStats(0);
   Graph_chi_all1->SetMarkerStyle(20);
   Graph_chi_all1->GetXaxis()->SetNdivisions(505);
   Graph_chi_all1->GetXaxis()->SetLabelFont(132);
   Graph_chi_all1->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all1->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all1->GetXaxis()->SetTitleFont(132);
   Graph_chi_all1->GetYaxis()->SetLabelFont(132);
   Graph_chi_all1->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all1->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all1->GetYaxis()->SetTitleFont(132);
   Graph_chi_all1->GetZaxis()->SetLabelFont(132);
   Graph_chi_all1->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all1->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all1->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all1);
   
   graph->Draw("l");
   
   Double_t a_fx2[173] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5349,
   5350,
   5351,
   5352,
   5353,
   5354,
   5355,
   5355.5,
   5356,
   5356.5,
   5357,
   5357.5,
   5358,
   5358.5,
   5359,
   5359.5,
   5360,
   5361,
   5362,
   5363,
   5363.5,
   5364,
   5364.5,
   5365,
   5365.5,
   5366,
   5366.5,
   5367,
   5367.5,
   5368,
   5368.5,
   5369,
   5369.5,
   5370,
   5370.5,
   5371,
   5372,
   5373,
   5374,
   5374.5,
   5375,
   5375.5,
   5376,
   5376.5,
   5377,
   5377.5,
   5378,
   5378.5,
   5379,
   5380,
   5381,
   5382,
   5383,
   5384,
   5385,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy2[173] = {
   0,
   3.464194,
   3.464194,
   3.557163,
   3.654115,
   3.755285,
   3.860926,
   3.971315,
   4.086745,
   4.207536,
   4.334034,
   4.466612,
   4.605677,
   4.751669,
   4.905067,
   5.066392,
   5.236216,
   5.415159,
   5.603902,
   5.803194,
   6.013853,
   6.236783,
   6.47298,
   6.723545,
   6.989695,
   7.272783,
   7.574315,
   7.895968,
   8.239618,
   8.607371,
   9.001589,
   9.424942,
   9.880445,
   10.37152,
   10.90208,
   11.47656,
   12.10009,
   12.77855,
   13.51878,
   14.3287,
   15.2176,
   16.1964,
   17.27803,
   18.47799,
   19.81497,
   21.31189,
   22.99726,
   24.90729,
   27.08892,
   29.60455,
   32.53894,
   36.00961,
   40.18198,
   45.29106,
   51.672,
   59.80204,
   70.35755,
   84.29156,
   102.9416,
   128.1888,
   162.7163,
   210.4803,
   277.6839,
   375.0357,
   523.7031,
   771.558,
   1169.22,
   1445.805,
   1793.174,
   2230.16,
   2780.05,
   3471.045,
   4336.294,
   5413.14,
   6043.255,
   6741.045,
   7511.118,
   8357.569,
   9283.714,
   10291.76,
   11382.45,
   12554.66,
   13804.96,
   15127.24,
   17947.6,
   20900.6,
   23815.06,
   25191.06,
   26473.33,
   27631.55,
   28636.37,
   29460.9,
   30082.06,
   30481.87,
   30648.49,
   30576.94,
   30269.35,
   29734.9,
   28989.21,
   28053.46,
   26953.19,
   25716.92,
   24374.76,
   21492.99,
   18532.27,
   15674.36,
   14325.68,
   13045.69,
   11841.69,
   10718.14,
   9677.027,
   8718.312,
   7840.326,
   7040.157,
   6313.983,
   5657.373,
   4533.484,
   3629.011,
   2905.969,
   2330.275,
   1872.724,
   1509.073,
   1221.776,
   838.2312,
   601.6213,
   444.4424,
   335.1253,
   256.9409,
   200.0577,
   158.2034,
   127.132,
   103.8595,
   86.24633,
   72.74782,
   62.24891,
   53.94817,
   47.27226,
   41.81227,
   37.27645,
   33.45553,
   30.19795,
   27.39227,
   24.95507,
   22.82263,
   20.94533,
   19.28377,
   17.80618,
   16.48658,
   15.30348,
   14.23897,
   13.27794,
   12.40764,
   11.61719,
   10.89728,
   10.23992,
   9.638182,
   9.086087,
   8.578417,
   8.110616,
   7.678692,
   7.279136,
   6.908851,
   6.565099,
   6.245451,
   5.947747,
   5.670059,
   5.410667,
   5.168028,
   4.940756,
   4.727604,
   4.727604,
   0,
   4.727604};
   graph = new TGraph(173,a_fx2,a_fy2);
   graph->SetName("1");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_12 = new TH1F("Graph_12","Projection of unition PDF",173,5191.6,5508.4);
   Graph_12->SetMinimum(0);
   Graph_12->SetMaximum(33713.34);
   Graph_12->SetDirectory(0);
   Graph_12->SetStats(0);
   Graph_12->SetMarkerStyle(20);
   Graph_12->GetXaxis()->SetNdivisions(505);
   Graph_12->GetXaxis()->SetLabelFont(132);
   Graph_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_12->GetXaxis()->SetLabelSize(0.06);
   Graph_12->GetXaxis()->SetTitleSize(0.072);
   Graph_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_12->GetXaxis()->SetTitleFont(132);
   Graph_12->GetYaxis()->SetLabelFont(132);
   Graph_12->GetYaxis()->SetLabelOffset(0.01);
   Graph_12->GetYaxis()->SetLabelSize(0.06);
   Graph_12->GetYaxis()->SetTitleSize(0.072);
   Graph_12->GetYaxis()->SetTitleOffset(0.85);
   Graph_12->GetYaxis()->SetTitleFont(132);
   Graph_12->GetZaxis()->SetLabelFont(132);
   Graph_12->GetZaxis()->SetLabelSize(0.06);
   Graph_12->GetZaxis()->SetTitleSize(0.072);
   Graph_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_12);
   
   graph->Draw("l");
   
   Double_t a_fx3[172] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5268.5,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5272.5,
   5273,
   5274,
   5275,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5286,
   5287,
   5287.5,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5291.5,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy3[172] = {
   0,
   0.05673308,
   0.05673308,
   0.06134304,
   0.06658958,
   0.07261287,
   0.07960151,
   0.08781481,
   0.09761556,
   0.1095175,
   0.1242523,
   0.1428634,
   0.1668329,
   0.1982541,
   0.240069,
   0.296407,
   0.3731112,
   0.4786488,
   0.6258945,
   0.836062,
   1.148482,
   1.648646,
   2.483448,
   3.788924,
   4.701073,
   5.8487,
   7.292756,
   9.106811,
   11.37695,
   14.19953,
   15.84955,
   17.67529,
   19.68824,
   21.89842,
   24.31366,
   26.93874,
   29.77445,
   32.81654,
   36.05464,
   39.47127,
   46.72904,
   54.27798,
   61.6642,
   65.12204,
   68.32119,
   71.18456,
   73.63854,
   75.61661,
   77.0629,
   77.93525,
   78.20774,
   77.87217,
   76.93863,
   75.43481,
   73.40443,
   70.90462,
   68.00281,
   64.77314,
   61.29286,
   46.34115,
   39.1083,
   35.7092,
   32.4908,
   29.46981,
   26.6559,
   24.05275,
   21.65912,
   19.46986,
   17.47688,
   15.66996,
   14.03752,
   11.24616,
   9.002032,
   7.209235,
   5.782295,
   4.64831,
   3.746962,
   3.037947,
   2.503468,
   1.766361,
   1.290318,
   0.9649384,
   0.7346664,
   0.5682203,
   0.4462947,
   0.3561202,
   0.2888473,
   0.2381749,
   0.1995621,
   0.1697288,
   0.1463124,
   0.1276194,
   0.1124408,
   0.09991444,
   0.08942381,
   0.08052447,
   0.07289192,
   0.06628525,
   0.06052204,
   0.05546142,
   0.05099244,
   0.04702623,
   0.04349051,
   0.04032579,
   0.03748262,
   0.03491953,
   0.0326015,
   0.0304988,
   0.02858602,
   0.02684136,
   0.02524603,
   0.02378377,
   0.02244046,
   0.02120376,
   0.02006288,
   0.01900837,
   0.01803187,
   0.01712602,
   0.01628429,
   0.01550088,
   0.01477062,
   0.01408889,
   0.01345159,
   0.01285498,
   0.01229576,
   0.01177092,
   0.01127774,
   0.01081378,
   0.01037683,
   0.009964853,
   0.009576031,
   0.00920869,
   0.008861306,
   0.008532487,
   0.008220959,
   0.007925552,
   0.007645195,
   0.007378902,
   0.007125765,
   0.006884949,
   0.006655682,
   0.006437252,
   0.006228999,
   0.006030312,
   0.005840627,
   0.005659417,
   0.005486196,
   0.005320508,
   0.005161933,
   0.005010077,
   0.004864572,
   0.004725076,
   0.00459127,
   0.004462854,
   0.004339547,
   0.004221089,
   0.004107232,
   0.003997746,
   0.003892415,
   0.003791035,
   0.003693415,
   0.003599374,
   0.003508744,
   0.003421365,
   0.003337085,
   0.003255763,
   0.003177266,
   0.003101465,
   0.003028242,
   0.003028242,
   0,
   0.003028242};
   graph = new TGraph(172,a_fx3,a_fy3);
   graph->SetName("2");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_23 = new TH1F("Graph_23","Projection of unition PDF",172,5191.6,5508.4);
   Graph_23->SetMinimum(0);
   Graph_23->SetMaximum(86.02851);
   Graph_23->SetDirectory(0);
   Graph_23->SetStats(0);
   Graph_23->SetMarkerStyle(20);
   Graph_23->GetXaxis()->SetNdivisions(505);
   Graph_23->GetXaxis()->SetLabelFont(132);
   Graph_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_23->GetXaxis()->SetLabelSize(0.06);
   Graph_23->GetXaxis()->SetTitleSize(0.072);
   Graph_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_23->GetXaxis()->SetTitleFont(132);
   Graph_23->GetYaxis()->SetLabelFont(132);
   Graph_23->GetYaxis()->SetLabelOffset(0.01);
   Graph_23->GetYaxis()->SetLabelSize(0.06);
   Graph_23->GetYaxis()->SetTitleSize(0.072);
   Graph_23->GetYaxis()->SetTitleOffset(0.85);
   Graph_23->GetYaxis()->SetTitleFont(132);
   Graph_23->GetZaxis()->SetLabelFont(132);
   Graph_23->GetZaxis()->SetLabelSize(0.06);
   Graph_23->GetZaxis()->SetTitleSize(0.072);
   Graph_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_23);
   
   graph->Draw("l");
   
   Double_t a_fx4[136] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy4[136] = {
   0,
   23.4425,
   23.4425,
   23.39475,
   23.3471,
   23.29955,
   23.25209,
   23.20472,
   23.15746,
   23.11029,
   23.06322,
   23.01624,
   22.96936,
   22.92257,
   22.87588,
   22.82928,
   22.78278,
   22.73638,
   22.69006,
   22.64385,
   22.59772,
   22.55169,
   22.50576,
   22.45992,
   22.41417,
   22.36851,
   22.32295,
   22.27748,
   22.2321,
   22.18682,
   22.14163,
   22.09653,
   22.05152,
   22.0066,
   21.96177,
   21.91704,
   21.8724,
   21.82785,
   21.78338,
   21.73901,
   21.69473,
   21.65054,
   21.60644,
   21.56243,
   21.51851,
   21.47468,
   21.43094,
   21.38729,
   21.34372,
   21.30025,
   21.25686,
   21.21356,
   21.17035,
   21.12723,
   21.0842,
   21.04125,
   20.99839,
   20.95562,
   20.91294,
   20.87034,
   20.82783,
   20.7854,
   20.74307,
   20.70081,
   20.65865,
   20.61657,
   20.57457,
   20.53267,
   20.49084,
   20.44911,
   20.40745,
   20.36588,
   20.3244,
   20.283,
   20.24169,
   20.20046,
   20.15931,
   20.11825,
   20.07727,
   20.03637,
   19.99556,
   19.95483,
   19.91419,
   19.87362,
   19.83314,
   19.79274,
   19.75243,
   19.7122,
   19.67204,
   19.63197,
   19.59198,
   19.55208,
   19.51225,
   19.47251,
   19.43284,
   19.39326,
   19.35376,
   19.31434,
   19.275,
   19.23573,
   19.19655,
   19.15745,
   19.11843,
   19.07949,
   19.04062,
   19.00184,
   18.96314,
   18.92451,
   18.88596,
   18.84749,
   18.8091,
   18.77079,
   18.73256,
   18.6944,
   18.65632,
   18.61832,
   18.5804,
   18.54255,
   18.50478,
   18.46709,
   18.42947,
   18.39193,
   18.35447,
   18.31708,
   18.27977,
   18.24254,
   18.20538,
   18.1683,
   18.13129,
   18.09436,
   18.0575,
   18.02072,
   17.98402,
   17.98402,
   0,
   17.98402};
   graph = new TGraph(136,a_fx4,a_fy4);
   graph->SetName("3");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_34 = new TH1F("Graph_34","Projection of unition PDF",136,5191.6,5508.4);
   Graph_34->SetMinimum(0);
   Graph_34->SetMaximum(25.78675);
   Graph_34->SetDirectory(0);
   Graph_34->SetStats(0);
   Graph_34->SetMarkerStyle(20);
   Graph_34->GetXaxis()->SetNdivisions(505);
   Graph_34->GetXaxis()->SetLabelFont(132);
   Graph_34->GetXaxis()->SetLabelOffset(0.01);
   Graph_34->GetXaxis()->SetLabelSize(0.06);
   Graph_34->GetXaxis()->SetTitleSize(0.072);
   Graph_34->GetXaxis()->SetTitleOffset(0.95);
   Graph_34->GetXaxis()->SetTitleFont(132);
   Graph_34->GetYaxis()->SetLabelFont(132);
   Graph_34->GetYaxis()->SetLabelOffset(0.01);
   Graph_34->GetYaxis()->SetLabelSize(0.06);
   Graph_34->GetYaxis()->SetTitleSize(0.072);
   Graph_34->GetYaxis()->SetTitleOffset(0.85);
   Graph_34->GetYaxis()->SetTitleFont(132);
   Graph_34->GetZaxis()->SetLabelFont(132);
   Graph_34->GetZaxis()->SetLabelSize(0.06);
   Graph_34->GetZaxis()->SetTitleSize(0.072);
   Graph_34->GetZaxis()->SetTitleOffset(1.2);
   Graph_34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_34);
   
   graph->Draw("l");
   
   Double_t a_fx5[136] = {
   5218,
   5218,
   5220,
   5222,
   5224,
   5226,
   5228,
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5350,
   5352,
   5354,
   5356,
   5358,
   5360,
   5362,
   5364,
   5366,
   5368,
   5370,
   5372,
   5374,
   5376,
   5378,
   5380,
   5382,
   5384,
   5386,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5422,
   5424,
   5426,
   5428,
   5430,
   5432,
   5434,
   5436,
   5438,
   5440,
   5442,
   5444,
   5446,
   5448,
   5450,
   5452,
   5454,
   5456,
   5458,
   5460,
   5462,
   5464,
   5466,
   5468,
   5470,
   5472,
   5474,
   5476,
   5478,
   5480,
   5480,
   5482,
   5482};
   Double_t a_fy5[136] = {
   0,
   16.65351,
   16.65351,
   16.66467,
   16.69772,
   16.75199,
   16.82643,
   16.91928,
   17.02856,
   17.15196,
   17.2867,
   17.42986,
   17.57837,
   17.72905,
   17.8788,
   18.02465,
   18.16395,
   18.2944,
   18.41416,
   18.52204,
   18.6174,
   18.70021,
   18.77119,
   18.83155,
   18.88304,
   18.92787,
   18.96849,
   19.0075,
   19.0475,
   19.09093,
   19.13994,
   19.19622,
   19.261,
   19.33488,
   19.4178,
   19.50915,
   19.60764,
   19.71146,
   19.8184,
   19.92588,
   20.03116,
   20.13146,
   20.22414,
   20.30686,
   20.37757,
   20.43486,
   20.47785,
   20.50614,
   20.52008,
   20.52045,
   20.50836,
   20.48535,
   20.45299,
   20.41276,
   20.36606,
   20.31388,
   20.25677,
   20.19487,
   20.1278,
   20.0547,
   19.97445,
   19.88564,
   19.78674,
   19.67641,
   19.55345,
   19.41696,
   19.26666,
   19.10264,
   18.92553,
   18.73658,
   18.5374,
   18.32995,
   18.11652,
   17.89942,
   17.68096,
   17.46329,
   17.24826,
   17.03732,
   16.83144,
   16.63109,
   16.43616,
   16.24599,
   16.05945,
   15.87494,
   15.6905,
   15.50392,
   15.31282,
   15.11481,
   14.90751,
   14.68879,
   14.4568,
   14.20991,
   13.94703,
   13.66751,
   13.371,
   13.05777,
   12.72848,
   12.38403,
   12.02587,
   11.6556,
   11.27498,
   10.88606,
   10.49087,
   10.09145,
   9.689895,
   9.288162,
   8.888137,
   8.49155,
   8.099988,
   7.71492,
   7.337569,
   6.969041,
   6.610325,
   6.262145,
   5.92516,
   5.599926,
   5.286761,
   4.985965,
   4.697755,
   4.422148,
   4.159185,
   3.908833,
   3.670907,
   3.44527,
   3.231717,
   3.029936,
   2.839677,
   2.660628,
   2.492406,
   2.3347,
   2.187139,
   2.049315,
   1.920896,
   1.920896,
   0,
   1.920896};
   graph = new TGraph(136,a_fx5,a_fy5);
   graph->SetName("6");
   graph->SetTitle("Projection of unition PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_65 = new TH1F("Graph_65","Projection of unition PDF",136,5191.6,5508.4);
   Graph_65->SetMinimum(0);
   Graph_65->SetMaximum(22.5725);
   Graph_65->SetDirectory(0);
   Graph_65->SetStats(0);
   Graph_65->SetMarkerStyle(20);
   Graph_65->GetXaxis()->SetNdivisions(505);
   Graph_65->GetXaxis()->SetLabelFont(132);
   Graph_65->GetXaxis()->SetLabelOffset(0.01);
   Graph_65->GetXaxis()->SetLabelSize(0.06);
   Graph_65->GetXaxis()->SetTitleSize(0.072);
   Graph_65->GetXaxis()->SetTitleOffset(0.95);
   Graph_65->GetXaxis()->SetTitleFont(132);
   Graph_65->GetYaxis()->SetLabelFont(132);
   Graph_65->GetYaxis()->SetLabelOffset(0.01);
   Graph_65->GetYaxis()->SetLabelSize(0.06);
   Graph_65->GetYaxis()->SetTitleSize(0.072);
   Graph_65->GetYaxis()->SetTitleOffset(0.85);
   Graph_65->GetYaxis()->SetTitleFont(132);
   Graph_65->GetZaxis()->SetLabelFont(132);
   Graph_65->GetZaxis()->SetLabelSize(0.06);
   Graph_65->GetZaxis()->SetTitleSize(0.072);
   Graph_65->GetZaxis()->SetTitleOffset(1.2);
   Graph_65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_65);
   
   graph->Draw("l");
   
   Double_t chi_fit_fx3002[130] = {
   5221,
   5223,
   5225,
   5227,
   5229,
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329,
   5331,
   5333,
   5335,
   5337,
   5339,
   5341,
   5343,
   5345,
   5347,
   5349,
   5351,
   5353,
   5355,
   5357,
   5359,
   5361,
   5363,
   5365,
   5367,
   5369,
   5371,
   5373,
   5375,
   5377,
   5379,
   5381,
   5383,
   5385,
   5387,
   5389,
   5391,
   5393,
   5395,
   5397,
   5399,
   5401,
   5403,
   5405,
   5407,
   5409,
   5411,
   5413,
   5415,
   5417,
   5419,
   5421,
   5423,
   5425,
   5427,
   5429,
   5431,
   5433,
   5435,
   5437,
   5439,
   5441,
   5443,
   5445,
   5447,
   5449,
   5451,
   5453,
   5455,
   5457,
   5459,
   5461,
   5463,
   5465,
   5467,
   5469,
   5471,
   5473,
   5475,
   5477,
   5479};
   Double_t chi_fit_fy3002[130] = {
   45,
   43,
   38,
   52,
   50,
   47,
   37,
   45,
   42,
   39,
   33,
   28,
   40,
   46,
   44,
   56,
   40,
   49,
   50,
   38,
   52,
   45,
   59,
   47,
   60,
   58,
   95,
   106,
   105,
   141,
   133,
   123,
   108,
   83,
   96,
   65,
   74,
   66,
   72,
   54,
   70,
   62,
   72,
   71,
   72,
   77,
   65,
   65,
   79,
   72,
   92,
   106,
   102,
   118,
   122,
   145,
   180,
   221,
   225,
   305,
   442,
   506,
   773,
   1016,
   1400,
   2260,
   3505,
   5436,
   8365,
   12592,
   17932,
   23933,
   28262,
   30515,
   29385,
   24343,
   18419,
   13127,
   8766,
   5756,
   3644,
   2337,
   1559,
   1004,
   747,
   560,
   449,
   332,
   265,
   234,
   199,
   159,
   133,
   130,
   109,
   126,
   95,
   90,
   62,
   75,
   65,
   69,
   72,
   73,
   53,
   48,
   46,
   41,
   40,
   33,
   44,
   38,
   43,
   22,
   39,
   31,
   30,
   26,
   30,
   35,
   25,
   19,
   22,
   20,
   23,
   23,
   19,
   21,
   17,
   18};
   Double_t chi_fit_felx3002[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t chi_fit_fely3002[130] = {
   6.683179,
   6.531834,
   6.137163,
   7.187836,
   7.047337,
   6.831172,
   6.055143,
   6.683179,
   6.454831,
   6.218102,
   5.715302,
   5.259711,
   6.298,
   6.757581,
   6.60794,
   7.4609,
   6.298,
   6.976026,
   7.047337,
   6.137163,
   7.187836,
   6.683179,
   7.659312,
   6.831172,
   7.724317,
   7.593751,
   9.729612,
   9.807764,
   9.759142,
   11.38486,
   11.0434,
   10.6018,
   9.904326,
   9.092044,
   9.780867,
   8.041463,
   8.582844,
   8.103403,
   8.465529,
   7.32564,
   8.346566,
   7.852713,
   8.465529,
   8.406258,
   8.465529,
   8.755868,
   8.041463,
   8.041463,
   8.869343,
   8.465529,
   9.574201,
   9.807764,
   9.611874,
   10.37428,
   10.55667,
   11.55197,
   12.92572,
   14.37447,
   14.50833,
   16.97141,
   20.52974,
   22,
   27.30737,
   31.37868,
   36.91991,
   47.04209,
   58.70515,
   73.23093,
   90.96174,
   111.7152,
   133.4114,
   154.2037,
   167.6138,
   174.1861,
   170.9213,
   155.5232,
   135.2175,
   114.0742,
   93.12825,
   75.36995,
   59.86762,
   47.84511,
   38.98734,
   31.1899,
   26.83587,
   23.1696,
   20.69552,
   17.72773,
   15.7865,
   14.80523,
   13.61559,
   12.11943,
   11.0434,
   10.91271,
   9.952272,
   10.7361,
   9.729612,
   9.469177,
   7.852713,
   8.640903,
   8.041463,
   8.286444,
   8.465529,
   8.524388,
   7.257065,
   6.903979,
   6.757581,
   6.376898,
   6.298,
   5.715302,
   6.60794,
   6.137163,
   6.531834,
   4.654502,
   6.218102,
   5.537565,
   5.446522,
   5.066015,
   5.446522,
   5.887675,
   4.966335,
   4.320219,
   4.654502,
   4.434448,
   4.760717,
   4.760717,
   4.320219,
   4.545807,
   4.082184,
   4.202887};
   Double_t chi_fit_fehx3002[130] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t chi_fit_fehy3002[130] = {
   7.757905,
   7.608278,
   7.218484,
   8.257346,
   8.118225,
   7.904289,
   7.137555,
   7.757905,
   7.53218,
   7.298372,
   6.802567,
   6.354446,
   7.377261,
   7.831489,
   7.68351,
   8.527879,
   7.377261,
   8.047634,
   8.118225,
   7.218484,
   8.257346,
   7.757905,
   8.724565,
   7.904289,
   8.789023,
   8.659564,
   10.78102,
   10.80776,
   10.75914,
   12.38486,
   12.0434,
   11.6018,
   10.90433,
   10.14705,
   10.83201,
   9.103628,
   9.641101,
   9.165094,
   9.524592,
   8.39385,
   9.406468,
   8.916365,
   9.524592,
   9.465736,
   9.524592,
   9.812979,
   9.103628,
   9.103628,
   9.925725,
   9.524592,
   10.62644,
   10.80776,
   10.61187,
   11.37428,
   11.55667,
   12.55197,
   13.92572,
   15.37447,
   15.50833,
   17.97141,
   21.52974,
   23,
   28.30737,
   32.37868,
   37.91991,
   48.04209,
   59.70515,
   74.23093,
   91.96174,
   112.7152,
   134.4114,
   155.2037,
   168.6138,
   175.1861,
   171.9213,
   156.5232,
   136.2175,
   115.0742,
   94.12825,
   76.36995,
   60.86762,
   48.84511,
   39.98734,
   32.1899,
   27.83587,
   24.1696,
   21.69552,
   18.72773,
   16.7865,
   15.80523,
   14.61559,
   13.11943,
   12.0434,
   11.91271,
   10.95227,
   11.7361,
   10.78102,
   10.522,
   8.916365,
   9.698771,
   9.103628,
   9.346779,
   9.524592,
   9.583044,
   8.325916,
   7.97633,
   7.831489,
   7.455185,
   7.377261,
   6.802567,
   7.68351,
   7.218484,
   7.608278,
   5.761366,
   7.298372,
   6.627601,
   6.538046,
   6.164324,
   6.538046,
   6.97241,
   6.066589,
   5.435196,
   5.761366,
   5.546519,
   5.865235,
   5.865235,
   5.435196,
   5.655182,
   5.203719,
   5.321007};
   grae = new TGraphAsymmErrors(130,chi_fit_fx3002,chi_fit_fy3002,chi_fit_felx3002,chi_fit_fehx3002,chi_fit_fely3002,chi_fit_fehy3002);
   grae->SetName("chi_fit");
   grae->SetTitle("Histogram of data_plot__B_PVFitJpsi_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_chi_fit3002 = new TH1F("Graph_chi_fit3002","Histogram of data_plot__B_PVFitJpsi_M",130,5194,5506);
   Graph_chi_fit3002->SetMinimum(11.62603);
   Graph_chi_fit3002->SetMaximum(33757.91);
   Graph_chi_fit3002->SetDirectory(0);
   Graph_chi_fit3002->SetStats(0);
   Graph_chi_fit3002->SetMarkerStyle(20);
   Graph_chi_fit3002->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit3002->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit3002->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit3002->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit3002->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit3002->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit3002->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit3002->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit3002->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit3002->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit3002);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.22,0.45,0.5,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("chi_all","Data and fit","PL");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("1","#it{B^{0}_{s}#rightarrowJ/#psiK^{+}K^{#minus}}","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("2","#it{B^{0}#rightarrowJ/#psiK^{+}K^{#minus}}","L");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("6","#it{#Lambda_{b}^{0}#rightarrowJ/#psipK^{#minus}}","L");

   ci = TColor::GetColor("#ff9933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3","Combinatorial","L");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.22,0.83,0.35,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_6be9400__2 = new TH1D("frame_6be9400__2","A RooPlot of \"\"",130,5220,5480);
   frame_6be9400__2->SetBinContent(1,32224.7);
   frame_6be9400__2->SetMinimum(0.001);
   frame_6be9400__2->SetMaximum(434.8);
   frame_6be9400__2->SetEntries(1);
   frame_6be9400__2->SetDirectory(0);
   frame_6be9400__2->SetStats(0);
   frame_6be9400__2->SetMarkerStyle(20);
   frame_6be9400__2->GetXaxis()->SetTitle("#it{m(J/#psiK^{+}K^{#minus})} [MeV/#it{c}^{2}]");
   frame_6be9400__2->GetXaxis()->SetNdivisions(505);
   frame_6be9400__2->GetXaxis()->SetLabelFont(132);
   frame_6be9400__2->GetXaxis()->SetLabelOffset(0.02);
   frame_6be9400__2->GetXaxis()->SetLabelSize(0.06);
   frame_6be9400__2->GetXaxis()->SetTitleSize(0.065);
   frame_6be9400__2->GetXaxis()->SetTitleOffset(1.15);
   frame_6be9400__2->GetXaxis()->SetTitleFont(132);
   frame_6be9400__2->GetYaxis()->SetTitle("Candidates / (2.0 MeV/#it{c}^{2})");
   frame_6be9400__2->GetYaxis()->SetLabelFont(132);
   frame_6be9400__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6be9400__2->GetYaxis()->SetLabelSize(0.06);
   frame_6be9400__2->GetYaxis()->SetTitleSize(0.072);
   frame_6be9400__2->GetYaxis()->SetTitleOffset(1.1);
   frame_6be9400__2->GetYaxis()->SetTitleFont(132);
   frame_6be9400__2->GetZaxis()->SetLabelFont(132);
   frame_6be9400__2->GetZaxis()->SetLabelSize(0.06);
   frame_6be9400__2->GetZaxis()->SetTitleSize(0.072);
   frame_6be9400__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6be9400__2->GetZaxis()->SetTitleFont(132);
   frame_6be9400__2->Draw("AXISSAME");
   jpsikk_mass_run2_narr_pic1->Modified();
   jpsikk_mass_run2_narr_pic1->cd();
   jpsikk_mass_run2_narr_pic1->SetSelected(jpsikk_mass_run2_narr_pic1);
}


==> figs/Fig4.C <==
{
//=========Macro generated from canvas: mkk_fit_lb_mc_pic1/
//=========  (Sun Sep  6 17:36:55 2020) by ROOT version5.34/30
   TCanvas *mkk_fit_lb_mc_pic1 = new TCanvas("mkk_fit_lb_mc_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mkk_fit_lb_mc_pic1->Range(975.974,-220.0284,1053.896,1155.156);
   mkk_fit_lb_mc_pic1->SetFillColor(0);
   mkk_fit_lb_mc_pic1->SetBorderMode(0);
   mkk_fit_lb_mc_pic1->SetBorderSize(2);
   mkk_fit_lb_mc_pic1->SetTickx(1);
   mkk_fit_lb_mc_pic1->SetTicky(1);
   mkk_fit_lb_mc_pic1->SetLeftMargin(0.18);
   mkk_fit_lb_mc_pic1->SetRightMargin(0.05);
   mkk_fit_lb_mc_pic1->SetTopMargin(0.05);
   mkk_fit_lb_mc_pic1->SetBottomMargin(0.16);
   mkk_fit_lb_mc_pic1->SetFrameBorderMode(0);
   mkk_fit_lb_mc_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_36ce950__1 = new TH1D("frame_36ce950__1","A RooPlot of \"\"",100,990,1050);
   frame_36ce950__1->SetBinContent(1,999.4447);
   frame_36ce950__1->SetMinimum(0.001);
   frame_36ce950__1->SetMaximum(1086.396);
   frame_36ce950__1->SetEntries(1);
   frame_36ce950__1->SetDirectory(0);
   frame_36ce950__1->SetStats(0);
   frame_36ce950__1->SetMarkerStyle(20);
   frame_36ce950__1->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_36ce950__1->GetXaxis()->SetNdivisions(505);
   frame_36ce950__1->GetXaxis()->SetLabelFont(132);
   frame_36ce950__1->GetXaxis()->SetLabelOffset(0.02);
   frame_36ce950__1->GetXaxis()->SetLabelSize(0.06);
   frame_36ce950__1->GetXaxis()->SetTitleSize(0.065);
   frame_36ce950__1->GetXaxis()->SetTitleOffset(1.15);
   frame_36ce950__1->GetXaxis()->SetTitleFont(132);
   frame_36ce950__1->GetYaxis()->SetTitle("Candidates / (0.60 MeV/#it{c}^{2})");
   frame_36ce950__1->GetYaxis()->SetLabelFont(132);
   frame_36ce950__1->GetYaxis()->SetLabelOffset(0.01);
   frame_36ce950__1->GetYaxis()->SetLabelSize(0.06);
   frame_36ce950__1->GetYaxis()->SetTitleSize(0.072);
   frame_36ce950__1->GetYaxis()->SetTitleOffset(1.1);
   frame_36ce950__1->GetYaxis()->SetTitleFont(132);
   frame_36ce950__1->GetZaxis()->SetLabelFont(132);
   frame_36ce950__1->GetZaxis()->SetLabelSize(0.06);
   frame_36ce950__1->GetZaxis()->SetTitleSize(0.072);
   frame_36ce950__1->GetZaxis()->SetTitleOffset(1.2);
   frame_36ce950__1->GetZaxis()->SetTitleFont(132);
   frame_36ce950__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100);
   grae->SetName("h_wdata");
   grae->SetTitle("Histogram of wdata_plot__m_hh");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,990.3,200);
   grae->SetPointError(0,0.3,0.3,13.65097,14.65097);
   grae->SetPoint(1,990.9,204);
   grae->SetPointError(1,0.3,0.3,13.79161,14.79161);
   grae->SetPoint(2,991.5,255);
   grae->SetPointError(2,0.3,0.3,15.47655,16.47655);
   grae->SetPoint(3,992.1,246);
   grae->SetPointError(3,0.3,0.3,15.19235,16.19235);
   grae->SetPoint(4,992.7,277);
   grae->SetPointError(4,0.3,0.3,16.15083,17.15083);
   grae->SetPoint(5,993.3,306);
   grae->SetPointError(5,0.3,0.3,17,18);
   grae->SetPoint(6,993.9,315);
   grae->SetPointError(6,0.3,0.3,17.25528,18.25528);
   grae->SetPoint(7,994.5,303);
   grae->SetPointError(7,0.3,0.3,16.91407,17.91407);
   grae->SetPoint(8,995.1,333);
   grae->SetPointError(8,0.3,0.3,17.75514,18.75514);
   grae->SetPoint(9,995.7,330);
   grae->SetPointError(9,0.3,0.3,17.67278,18.67278);
   grae->SetPoint(10,996.3,336);
   grae->SetPointError(10,0.3,0.3,17.83712,18.83712);
   grae->SetPoint(11,996.9,383);
   grae->SetPointError(11,0.3,0.3,19.07677,20.07677);
   grae->SetPoint(12,997.5,371);
   grae->SetPointError(12,0.3,0.3,18.76785,19.76785);
   grae->SetPoint(13,998.1,362);
   grae->SetPointError(13,0.3,0.3,18.53287,19.53287);
   grae->SetPoint(14,998.7,394);
   grae->SetPointError(14,0.3,0.3,19.35573,20.35573);
   grae->SetPoint(15,999.3,402);
   grae->SetPointError(15,0.3,0.3,19.55617,20.55617);
   grae->SetPoint(16,999.9,408);
   grae->SetPointError(16,0.3,0.3,19.7052,20.7052);
   grae->SetPoint(17,1000.5,405);
   grae->SetPointError(17,0.3,0.3,19.63082,20.63082);
   grae->SetPoint(18,1001.1,423);
   grae->SetPointError(18,0.3,0.3,20.07304,21.07304);
   grae->SetPoint(19,1001.7,458);
   grae->SetPointError(19,0.3,0.3,20.90677,21.90677);
   grae->SetPoint(20,1002.3,436);
   grae->SetPointError(20,0.3,0.3,20.3866,21.3866);
   grae->SetPoint(21,1002.9,457);
   grae->SetPointError(21,0.3,0.3,20.8834,21.8834);
   grae->SetPoint(22,1003.5,478);
   grae->SetPointError(22,0.3,0.3,21.36893,22.36893);
   grae->SetPoint(23,1004.1,454);
   grae->SetPointError(23,0.3,0.3,20.81314,21.81314);
   grae->SetPoint(24,1004.7,471);
   grae->SetPointError(24,0.3,0.3,21.20829,22.20829);
   grae->SetPoint(25,1005.3,505);
   grae->SetPointError(25,0.3,0.3,21.97777,22.97777);
   grae->SetPoint(26,1005.9,521);
   grae->SetPointError(26,0.3,0.3,22.3309,23.3309);
   grae->SetPoint(27,1006.5,553);
   grae->SetPointError(27,0.3,0.3,23.02127,24.02127);
   grae->SetPoint(28,1007.1,515);
   grae->SetPointError(28,0.3,0.3,22.19912,23.19912);
   grae->SetPoint(29,1007.7,505);
   grae->SetPointError(29,0.3,0.3,21.97777,22.97777);
   grae->SetPoint(30,1008.3,559);
   grae->SetPointError(30,0.3,0.3,23.14847,24.14847);
   grae->SetPoint(31,1008.9,562);
   grae->SetPointError(31,0.3,0.3,23.21181,24.21181);
   grae->SetPoint(32,1009.5,554);
   grae->SetPointError(32,0.3,0.3,23.04251,24.04251);
   grae->SetPoint(33,1010.1,555);
   grae->SetPointError(33,0.3,0.3,23.06374,24.06374);
   grae->SetPoint(34,1010.7,564);
   grae->SetPointError(34,0.3,0.3,23.25395,24.25395);
   grae->SetPoint(35,1011.3,549);
   grae->SetPointError(35,0.3,0.3,22.93608,23.93608);
   grae->SetPoint(36,1011.9,579);
   grae->SetPointError(36,0.3,0.3,23.56761,24.56761);
   grae->SetPoint(37,1012.5,629);
   grae->SetPointError(37,0.3,0.3,24.58486,25.58486);
   grae->SetPoint(38,1013.1,579);
   grae->SetPointError(38,0.3,0.3,23.56761,24.56761);
   grae->SetPoint(39,1013.7,597);
   grae->SetPointError(39,0.3,0.3,23.9387,24.9387);
   grae->SetPoint(40,1014.3,639);
   grae->SetPointError(40,0.3,0.3,24.78339,25.78339);
   grae->SetPoint(41,1014.9,589);
   grae->SetPointError(41,0.3,0.3,23.77447,24.77447);
   grae->SetPoint(42,1015.5,612);
   grae->SetPointError(42,0.3,0.3,24.24369,25.24369);
   grae->SetPoint(43,1016.1,636);
   grae->SetPointError(43,0.3,0.3,24.724,25.724);
   grae->SetPoint(44,1016.7,666);
   grae->SetPointError(44,0.3,0.3,25.31182,26.31182);
   grae->SetPoint(45,1017.3,636);
   grae->SetPointError(45,0.3,0.3,24.724,25.724);
   grae->SetPoint(46,1017.9,656);
   grae->SetPointError(46,0.3,0.3,25.11738,26.11738);
   grae->SetPoint(47,1018.5,674);
   grae->SetPointError(47,0.3,0.3,25.46632,26.46632);
   grae->SetPoint(48,1019.1,634);
   grae->SetPointError(48,0.3,0.3,24.68432,25.68432);
   grae->SetPoint(49,1019.7,676);
   grae->SetPointError(49,0.3,0.3,25.50481,26.50481);
   grae->SetPoint(50,1020.3,616);
   grae->SetPointError(50,0.3,0.3,24.32438,25.32438);
   grae->SetPoint(51,1020.9,700);
   grae->SetPointError(51,0.3,0.3,25.96224,26.96224);
   grae->SetPoint(52,1021.5,690);
   grae->SetPointError(52,0.3,0.3,25.77261,26.77261);
   grae->SetPoint(53,1022.1,708);
   grae->SetPointError(53,0.3,0.3,26.11297,27.11297);
   grae->SetPoint(54,1022.7,726);
   grae->SetPointError(54,0.3,0.3,26.44903,27.44903);
   grae->SetPoint(55,1023.3,728);
   grae->SetPointError(55,0.3,0.3,26.48611,27.48611);
   grae->SetPoint(56,1023.9,737);
   grae->SetPointError(56,0.3,0.3,26.65235,27.65235);
   grae->SetPoint(57,1024.5,670);
   grae->SetPointError(57,0.3,0.3,25.38919,26.38919);
   grae->SetPoint(58,1025.1,710);
   grae->SetPointError(58,0.3,0.3,26.15052,27.15052);
   grae->SetPoint(59,1025.7,698);
   grae->SetPointError(59,0.3,0.3,25.92442,26.92442);
   grae->SetPoint(60,1026.3,769);
   grae->SetPointError(60,0.3,0.3,27.23536,28.23536);
   grae->SetPoint(61,1026.9,775);
   grae->SetPointError(61,0.3,0.3,27.34331,28.34331);
   grae->SetPoint(62,1027.5,746);
   grae->SetPointError(62,0.3,0.3,26.81758,27.81758);
   grae->SetPoint(63,1028.1,729);
   grae->SetPointError(63,0.3,0.3,26.50463,27.50463);
   grae->SetPoint(64,1028.7,799);
   grae->SetPointError(64,0.3,0.3,27.77101,28.77101);
   grae->SetPoint(65,1029.3,791);
   grae->SetPointError(65,0.3,0.3,27.62917,28.62917);
   grae->SetPoint(66,1029.9,725);
   grae->SetPointError(66,0.3,0.3,26.43047,27.43047);
   grae->SetPoint(67,1030.5,760);
   grae->SetPointError(67,0.3,0.3,27.07263,28.07263);
   grae->SetPoint(68,1031.1,784);
   grae->SetPointError(68,0.3,0.3,27.50446,28.50446);
   grae->SetPoint(69,1031.7,769);
   grae->SetPointError(69,0.3,0.3,27.23536,28.23536);
   grae->SetPoint(70,1032.3,768);
   grae->SetPointError(70,0.3,0.3,27.21732,28.21732);
   grae->SetPoint(71,1032.9,839);
   grae->SetPointError(71,0.3,0.3,28.46981,29.46981);
   grae->SetPoint(72,1033.5,799);
   grae->SetPointError(72,0.3,0.3,27.77101,28.77101);
   grae->SetPoint(73,1034.1,786);
   grae->SetPointError(73,0.3,0.3,27.54015,28.54015);
   grae->SetPoint(74,1034.7,759);
   grae->SetPointError(74,0.3,0.3,27.05449,28.05449);
   grae->SetPoint(75,1035.3,818);
   grae->SetPointError(75,0.3,0.3,28.10507,29.10507);
   grae->SetPoint(76,1035.9,792);
   grae->SetPointError(76,0.3,0.3,27.64694,28.64694);
   grae->SetPoint(77,1036.5,803);
   grae->SetPointError(77,0.3,0.3,27.84167,28.84167);
   grae->SetPoint(78,1037.1,796);
   grae->SetPointError(78,0.3,0.3,27.7179,28.7179);
   grae->SetPoint(79,1037.7,810);
   grae->SetPointError(79,0.3,0.3,27.96489,28.96489);
   grae->SetPoint(80,1038.3,837);
   grae->SetPointError(80,0.3,0.3,28.43527,29.43527);
   grae->SetPoint(81,1038.9,890);
   grae->SetPointError(81,0.3,0.3,29.33706,30.33706);
   grae->SetPoint(82,1039.5,864);
   grae->SetPointError(82,0.3,0.3,28.89813,29.89813);
   grae->SetPoint(83,1040.1,794);
   grae->SetPointError(83,0.3,0.3,27.68244,28.68244);
   grae->SetPoint(84,1040.7,905);
   grae->SetPointError(84,0.3,0.3,29.58737,30.58737);
   grae->SetPoint(85,1041.3,890);
   grae->SetPointError(85,0.3,0.3,29.33706,30.33706);
   grae->SetPoint(86,1041.9,827);
   grae->SetPointError(86,0.3,0.3,28.26195,29.26195);
   grae->SetPoint(87,1042.5,850);
   grae->SetPointError(87,0.3,0.3,28.65905,29.65905);
   grae->SetPoint(88,1043.1,866);
   grae->SetPointError(88,0.3,0.3,28.93213,29.93213);
   grae->SetPoint(89,1043.7,919);
   grae->SetPointError(89,0.3,0.3,29.81914,30.81914);
   grae->SetPoint(90,1044.3,881);
   grae->SetPointError(90,0.3,0.3,29.18586,30.18586);
   grae->SetPoint(91,1044.9,841);
   grae->SetPointError(91,0.3,0.3,28.50431,29.50431);
   grae->SetPoint(92,1045.5,921);
   grae->SetPointError(92,0.3,0.3,29.8521,30.8521);
   grae->SetPoint(93,1046.1,875);
   grae->SetPointError(93,0.3,0.3,29.08462,30.08462);
   grae->SetPoint(94,1046.7,879);
   grae->SetPointError(94,0.3,0.3,29.15215,30.15215);
   grae->SetPoint(95,1047.3,861);
   grae->SetPointError(95,0.3,0.3,28.84706,29.84706);
   grae->SetPoint(96,1047.9,876);
   grae->SetPointError(96,0.3,0.3,29.10152,30.10152);
   grae->SetPoint(97,1048.5,908);
   grae->SetPointError(97,0.3,0.3,29.63719,30.63719);
   grae->SetPoint(98,1049.1,911);
   grae->SetPointError(98,0.3,0.3,29.68692,30.68692);
   grae->SetPoint(99,1049.7,885);
   grae->SetPointError(99,0.3,0.3,29.25315,30.25315);
   
   TH1F *Graph_h_wdata1 = new TH1F("Graph_h_wdata1","Histogram of wdata_plot__m_hh",100,984,1056);
   Graph_h_wdata1->SetMinimum(109.7987);
   Graph_h_wdata1->SetMaximum(1028.402);
   Graph_h_wdata1->SetDirectory(0);
   Graph_h_wdata1->SetStats(0);
   Graph_h_wdata1->SetMarkerStyle(20);
   Graph_h_wdata1->GetXaxis()->SetNdivisions(505);
   Graph_h_wdata1->GetXaxis()->SetLabelFont(132);
   Graph_h_wdata1->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_wdata1->GetXaxis()->SetLabelSize(0.06);
   Graph_h_wdata1->GetXaxis()->SetTitleSize(0.072);
   Graph_h_wdata1->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_wdata1->GetXaxis()->SetTitleFont(132);
   Graph_h_wdata1->GetYaxis()->SetLabelFont(132);
   Graph_h_wdata1->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_wdata1->GetYaxis()->SetLabelSize(0.06);
   Graph_h_wdata1->GetYaxis()->SetTitleSize(0.072);
   Graph_h_wdata1->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_wdata1->GetYaxis()->SetTitleFont(132);
   Graph_h_wdata1->GetZaxis()->SetLabelFont(132);
   Graph_h_wdata1->GetZaxis()->SetLabelSize(0.06);
   Graph_h_wdata1->GetZaxis()->SetTitleSize(0.072);
   Graph_h_wdata1->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_wdata1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_wdata1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(106);
   graph->SetName("chi_all1");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,989.4,0);
   graph->SetPoint(1,989.4,210.1405605);
   graph->SetPoint(2,990,210.1405605);
   graph->SetPoint(3,990.6,223.7410704);
   graph->SetPoint(4,991.2,237.1273636);
   graph->SetPoint(5,991.8,250.3019344);
   graph->SetPoint(6,992.4,263.2672773);
   graph->SetPoint(7,993,276.0258865);
   graph->SetPoint(8,993.6,288.5802565);
   graph->SetPoint(9,994.2,300.9328815);
   graph->SetPoint(10,994.8,313.0862561);
   graph->SetPoint(11,995.4,325.0428745);
   graph->SetPoint(12,996,336.8052311);
   graph->SetPoint(13,996.6,348.3758204);
   graph->SetPoint(14,997.2,359.7571366);
   graph->SetPoint(15,997.8,370.9516742);
   graph->SetPoint(16,998.4,381.9619275);
   graph->SetPoint(17,999,392.7903908);
   graph->SetPoint(18,999.6,403.4395587);
   graph->SetPoint(19,1000.2,413.9119253);
   graph->SetPoint(20,1000.8,424.2099852);
   graph->SetPoint(21,1001.4,434.3362326);
   graph->SetPoint(22,1002,444.293162);
   graph->SetPoint(23,1002.6,454.0832676);
   graph->SetPoint(24,1003.2,463.709044);
   graph->SetPoint(25,1003.8,473.1729854);
   graph->SetPoint(26,1004.4,482.4775863);
   graph->SetPoint(27,1005,491.6253409);
   graph->SetPoint(28,1005.6,500.6187437);
   graph->SetPoint(29,1006.2,509.4602891);
   graph->SetPoint(30,1006.8,518.1524714);
   graph->SetPoint(31,1007.4,526.6977849);
   graph->SetPoint(32,1008,535.0987242);
   graph->SetPoint(33,1008.6,543.3577834);
   graph->SetPoint(34,1009.2,551.4774571);
   graph->SetPoint(35,1009.8,559.4602395);
   graph->SetPoint(36,1010.4,567.308625);
   graph->SetPoint(37,1011,575.0251081);
   graph->SetPoint(38,1011.6,582.612183);
   graph->SetPoint(39,1012.2,590.0723442);
   graph->SetPoint(40,1012.8,597.4080861);
   graph->SetPoint(41,1013.4,604.6219029);
   graph->SetPoint(42,1014,611.7162891);
   graph->SetPoint(43,1014.6,618.693739);
   graph->SetPoint(44,1015.2,625.5567471);
   graph->SetPoint(45,1015.8,632.3078076);
   graph->SetPoint(46,1016.4,638.949415);
   graph->SetPoint(47,1017,645.4840636);
   graph->SetPoint(48,1017.6,651.9142478);
   graph->SetPoint(49,1018.2,658.242462);
   graph->SetPoint(50,1018.8,664.4712005);
   graph->SetPoint(51,1019.4,670.6029577);
   graph->SetPoint(52,1020,676.640228);
   graph->SetPoint(53,1020.6,682.5855057);
   graph->SetPoint(54,1021.2,688.4412853);
   graph->SetPoint(55,1021.8,694.2100611);
   graph->SetPoint(56,1022.4,699.8943274);
   graph->SetPoint(57,1023,705.4965787);
   graph->SetPoint(58,1023.6,711.0193093);
   graph->SetPoint(59,1024.2,716.4650136);
   graph->SetPoint(60,1024.8,721.8361859);
   graph->SetPoint(61,1025.4,727.1353206);
   graph->SetPoint(62,1026,732.3649122);
   graph->SetPoint(63,1026.6,737.5274549);
   graph->SetPoint(64,1027.2,742.6254431);
   graph->SetPoint(65,1027.8,747.6613713);
   graph->SetPoint(66,1028.4,752.6377337);
   graph->SetPoint(67,1029,757.5570248);
   graph->SetPoint(68,1029.6,762.4217389);
   graph->SetPoint(69,1030.2,767.2343704);
   graph->SetPoint(70,1030.8,771.9974136);
   graph->SetPoint(71,1031.4,776.713363);
   graph->SetPoint(72,1032,781.3847129);
   graph->SetPoint(73,1032.6,786.0139577);
   graph->SetPoint(74,1033.2,790.6035918);
   graph->SetPoint(75,1033.8,795.1561094);
   graph->SetPoint(76,1034.4,799.6740051);
   graph->SetPoint(77,1035,804.1597731);
   graph->SetPoint(78,1035.6,808.6159078);
   graph->SetPoint(79,1036.2,813.0449037);
   graph->SetPoint(80,1036.8,817.449255);
   graph->SetPoint(81,1037.4,821.8314562);
   graph->SetPoint(82,1038,826.1940016);
   graph->SetPoint(83,1038.6,830.5393856);
   graph->SetPoint(84,1039.2,834.8701025);
   graph->SetPoint(85,1039.8,839.1886468);
   graph->SetPoint(86,1040.4,843.4975128);
   graph->SetPoint(87,1041,847.7991949);
   graph->SetPoint(88,1041.6,852.0961874);
   graph->SetPoint(89,1042.2,856.3909847);
   graph->SetPoint(90,1042.8,860.6860812);
   graph->SetPoint(91,1043.4,864.9839713);
   graph->SetPoint(92,1044,869.2871494);
   graph->SetPoint(93,1044.6,873.5981097);
   graph->SetPoint(94,1045.2,877.9193467);
   graph->SetPoint(95,1045.8,882.2533547);
   graph->SetPoint(96,1046.4,886.6026282);
   graph->SetPoint(97,1047,890.9696615);
   graph->SetPoint(98,1047.6,895.3569489);
   graph->SetPoint(99,1048.2,899.7669848);
   graph->SetPoint(100,1048.8,904.2022637);
   graph->SetPoint(101,1049.4,908.6652798);
   graph->SetPoint(102,1050,913.1585276);
   graph->SetPoint(103,1050,913.1585276);
   graph->SetPoint(104,1050.6,913.1585276);
   graph->SetPoint(105,1050.6,0);
   
   TH1F *Graph_chi_all11 = new TH1F("Graph_chi_all11","Projection of ",106,983.28,1056.72);
   Graph_chi_all11->SetMinimum(0);
   Graph_chi_all11->SetMaximum(1004.474);
   Graph_chi_all11->SetDirectory(0);
   Graph_chi_all11->SetStats(0);
   Graph_chi_all11->SetMarkerStyle(20);
   Graph_chi_all11->GetXaxis()->SetNdivisions(505);
   Graph_chi_all11->GetXaxis()->SetLabelFont(132);
   Graph_chi_all11->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all11->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all11->GetXaxis()->SetTitleFont(132);
   Graph_chi_all11->GetYaxis()->SetLabelFont(132);
   Graph_chi_all11->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all11->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all11->GetYaxis()->SetTitleFont(132);
   Graph_chi_all11->GetZaxis()->SetLabelFont(132);
   Graph_chi_all11->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all11);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(100);
   grae->SetName("chi_fit1");
   grae->SetTitle("Histogram of wdata_plot__m_hh");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,990.3,200);
   grae->SetPointError(0,0.3,0.3,13.65097,14.65097);
   grae->SetPoint(1,990.9,204);
   grae->SetPointError(1,0.3,0.3,13.79161,14.79161);
   grae->SetPoint(2,991.5,255);
   grae->SetPointError(2,0.3,0.3,15.47655,16.47655);
   grae->SetPoint(3,992.1,246);
   grae->SetPointError(3,0.3,0.3,15.19235,16.19235);
   grae->SetPoint(4,992.7,277);
   grae->SetPointError(4,0.3,0.3,16.15083,17.15083);
   grae->SetPoint(5,993.3,306);
   grae->SetPointError(5,0.3,0.3,17,18);
   grae->SetPoint(6,993.9,315);
   grae->SetPointError(6,0.3,0.3,17.25528,18.25528);
   grae->SetPoint(7,994.5,303);
   grae->SetPointError(7,0.3,0.3,16.91407,17.91407);
   grae->SetPoint(8,995.1,333);
   grae->SetPointError(8,0.3,0.3,17.75514,18.75514);
   grae->SetPoint(9,995.7,330);
   grae->SetPointError(9,0.3,0.3,17.67278,18.67278);
   grae->SetPoint(10,996.3,336);
   grae->SetPointError(10,0.3,0.3,17.83712,18.83712);
   grae->SetPoint(11,996.9,383);
   grae->SetPointError(11,0.3,0.3,19.07677,20.07677);
   grae->SetPoint(12,997.5,371);
   grae->SetPointError(12,0.3,0.3,18.76785,19.76785);
   grae->SetPoint(13,998.1,362);
   grae->SetPointError(13,0.3,0.3,18.53287,19.53287);
   grae->SetPoint(14,998.7,394);
   grae->SetPointError(14,0.3,0.3,19.35573,20.35573);
   grae->SetPoint(15,999.3,402);
   grae->SetPointError(15,0.3,0.3,19.55617,20.55617);
   grae->SetPoint(16,999.9,408);
   grae->SetPointError(16,0.3,0.3,19.7052,20.7052);
   grae->SetPoint(17,1000.5,405);
   grae->SetPointError(17,0.3,0.3,19.63082,20.63082);
   grae->SetPoint(18,1001.1,423);
   grae->SetPointError(18,0.3,0.3,20.07304,21.07304);
   grae->SetPoint(19,1001.7,458);
   grae->SetPointError(19,0.3,0.3,20.90677,21.90677);
   grae->SetPoint(20,1002.3,436);
   grae->SetPointError(20,0.3,0.3,20.3866,21.3866);
   grae->SetPoint(21,1002.9,457);
   grae->SetPointError(21,0.3,0.3,20.8834,21.8834);
   grae->SetPoint(22,1003.5,478);
   grae->SetPointError(22,0.3,0.3,21.36893,22.36893);
   grae->SetPoint(23,1004.1,454);
   grae->SetPointError(23,0.3,0.3,20.81314,21.81314);
   grae->SetPoint(24,1004.7,471);
   grae->SetPointError(24,0.3,0.3,21.20829,22.20829);
   grae->SetPoint(25,1005.3,505);
   grae->SetPointError(25,0.3,0.3,21.97777,22.97777);
   grae->SetPoint(26,1005.9,521);
   grae->SetPointError(26,0.3,0.3,22.3309,23.3309);
   grae->SetPoint(27,1006.5,553);
   grae->SetPointError(27,0.3,0.3,23.02127,24.02127);
   grae->SetPoint(28,1007.1,515);
   grae->SetPointError(28,0.3,0.3,22.19912,23.19912);
   grae->SetPoint(29,1007.7,505);
   grae->SetPointError(29,0.3,0.3,21.97777,22.97777);
   grae->SetPoint(30,1008.3,559);
   grae->SetPointError(30,0.3,0.3,23.14847,24.14847);
   grae->SetPoint(31,1008.9,562);
   grae->SetPointError(31,0.3,0.3,23.21181,24.21181);
   grae->SetPoint(32,1009.5,554);
   grae->SetPointError(32,0.3,0.3,23.04251,24.04251);
   grae->SetPoint(33,1010.1,555);
   grae->SetPointError(33,0.3,0.3,23.06374,24.06374);
   grae->SetPoint(34,1010.7,564);
   grae->SetPointError(34,0.3,0.3,23.25395,24.25395);
   grae->SetPoint(35,1011.3,549);
   grae->SetPointError(35,0.3,0.3,22.93608,23.93608);
   grae->SetPoint(36,1011.9,579);
   grae->SetPointError(36,0.3,0.3,23.56761,24.56761);
   grae->SetPoint(37,1012.5,629);
   grae->SetPointError(37,0.3,0.3,24.58486,25.58486);
   grae->SetPoint(38,1013.1,579);
   grae->SetPointError(38,0.3,0.3,23.56761,24.56761);
   grae->SetPoint(39,1013.7,597);
   grae->SetPointError(39,0.3,0.3,23.9387,24.9387);
   grae->SetPoint(40,1014.3,639);
   grae->SetPointError(40,0.3,0.3,24.78339,25.78339);
   grae->SetPoint(41,1014.9,589);
   grae->SetPointError(41,0.3,0.3,23.77447,24.77447);
   grae->SetPoint(42,1015.5,612);
   grae->SetPointError(42,0.3,0.3,24.24369,25.24369);
   grae->SetPoint(43,1016.1,636);
   grae->SetPointError(43,0.3,0.3,24.724,25.724);
   grae->SetPoint(44,1016.7,666);
   grae->SetPointError(44,0.3,0.3,25.31182,26.31182);
   grae->SetPoint(45,1017.3,636);
   grae->SetPointError(45,0.3,0.3,24.724,25.724);
   grae->SetPoint(46,1017.9,656);
   grae->SetPointError(46,0.3,0.3,25.11738,26.11738);
   grae->SetPoint(47,1018.5,674);
   grae->SetPointError(47,0.3,0.3,25.46632,26.46632);
   grae->SetPoint(48,1019.1,634);
   grae->SetPointError(48,0.3,0.3,24.68432,25.68432);
   grae->SetPoint(49,1019.7,676);
   grae->SetPointError(49,0.3,0.3,25.50481,26.50481);
   grae->SetPoint(50,1020.3,616);
   grae->SetPointError(50,0.3,0.3,24.32438,25.32438);
   grae->SetPoint(51,1020.9,700);
   grae->SetPointError(51,0.3,0.3,25.96224,26.96224);
   grae->SetPoint(52,1021.5,690);
   grae->SetPointError(52,0.3,0.3,25.77261,26.77261);
   grae->SetPoint(53,1022.1,708);
   grae->SetPointError(53,0.3,0.3,26.11297,27.11297);
   grae->SetPoint(54,1022.7,726);
   grae->SetPointError(54,0.3,0.3,26.44903,27.44903);
   grae->SetPoint(55,1023.3,728);
   grae->SetPointError(55,0.3,0.3,26.48611,27.48611);
   grae->SetPoint(56,1023.9,737);
   grae->SetPointError(56,0.3,0.3,26.65235,27.65235);
   grae->SetPoint(57,1024.5,670);
   grae->SetPointError(57,0.3,0.3,25.38919,26.38919);
   grae->SetPoint(58,1025.1,710);
   grae->SetPointError(58,0.3,0.3,26.15052,27.15052);
   grae->SetPoint(59,1025.7,698);
   grae->SetPointError(59,0.3,0.3,25.92442,26.92442);
   grae->SetPoint(60,1026.3,769);
   grae->SetPointError(60,0.3,0.3,27.23536,28.23536);
   grae->SetPoint(61,1026.9,775);
   grae->SetPointError(61,0.3,0.3,27.34331,28.34331);
   grae->SetPoint(62,1027.5,746);
   grae->SetPointError(62,0.3,0.3,26.81758,27.81758);
   grae->SetPoint(63,1028.1,729);
   grae->SetPointError(63,0.3,0.3,26.50463,27.50463);
   grae->SetPoint(64,1028.7,799);
   grae->SetPointError(64,0.3,0.3,27.77101,28.77101);
   grae->SetPoint(65,1029.3,791);
   grae->SetPointError(65,0.3,0.3,27.62917,28.62917);
   grae->SetPoint(66,1029.9,725);
   grae->SetPointError(66,0.3,0.3,26.43047,27.43047);
   grae->SetPoint(67,1030.5,760);
   grae->SetPointError(67,0.3,0.3,27.07263,28.07263);
   grae->SetPoint(68,1031.1,784);
   grae->SetPointError(68,0.3,0.3,27.50446,28.50446);
   grae->SetPoint(69,1031.7,769);
   grae->SetPointError(69,0.3,0.3,27.23536,28.23536);
   grae->SetPoint(70,1032.3,768);
   grae->SetPointError(70,0.3,0.3,27.21732,28.21732);
   grae->SetPoint(71,1032.9,839);
   grae->SetPointError(71,0.3,0.3,28.46981,29.46981);
   grae->SetPoint(72,1033.5,799);
   grae->SetPointError(72,0.3,0.3,27.77101,28.77101);
   grae->SetPoint(73,1034.1,786);
   grae->SetPointError(73,0.3,0.3,27.54015,28.54015);
   grae->SetPoint(74,1034.7,759);
   grae->SetPointError(74,0.3,0.3,27.05449,28.05449);
   grae->SetPoint(75,1035.3,818);
   grae->SetPointError(75,0.3,0.3,28.10507,29.10507);
   grae->SetPoint(76,1035.9,792);
   grae->SetPointError(76,0.3,0.3,27.64694,28.64694);
   grae->SetPoint(77,1036.5,803);
   grae->SetPointError(77,0.3,0.3,27.84167,28.84167);
   grae->SetPoint(78,1037.1,796);
   grae->SetPointError(78,0.3,0.3,27.7179,28.7179);
   grae->SetPoint(79,1037.7,810);
   grae->SetPointError(79,0.3,0.3,27.96489,28.96489);
   grae->SetPoint(80,1038.3,837);
   grae->SetPointError(80,0.3,0.3,28.43527,29.43527);
   grae->SetPoint(81,1038.9,890);
   grae->SetPointError(81,0.3,0.3,29.33706,30.33706);
   grae->SetPoint(82,1039.5,864);
   grae->SetPointError(82,0.3,0.3,28.89813,29.89813);
   grae->SetPoint(83,1040.1,794);
   grae->SetPointError(83,0.3,0.3,27.68244,28.68244);
   grae->SetPoint(84,1040.7,905);
   grae->SetPointError(84,0.3,0.3,29.58737,30.58737);
   grae->SetPoint(85,1041.3,890);
   grae->SetPointError(85,0.3,0.3,29.33706,30.33706);
   grae->SetPoint(86,1041.9,827);
   grae->SetPointError(86,0.3,0.3,28.26195,29.26195);
   grae->SetPoint(87,1042.5,850);
   grae->SetPointError(87,0.3,0.3,28.65905,29.65905);
   grae->SetPoint(88,1043.1,866);
   grae->SetPointError(88,0.3,0.3,28.93213,29.93213);
   grae->SetPoint(89,1043.7,919);
   grae->SetPointError(89,0.3,0.3,29.81914,30.81914);
   grae->SetPoint(90,1044.3,881);
   grae->SetPointError(90,0.3,0.3,29.18586,30.18586);
   grae->SetPoint(91,1044.9,841);
   grae->SetPointError(91,0.3,0.3,28.50431,29.50431);
   grae->SetPoint(92,1045.5,921);
   grae->SetPointError(92,0.3,0.3,29.8521,30.8521);
   grae->SetPoint(93,1046.1,875);
   grae->SetPointError(93,0.3,0.3,29.08462,30.08462);
   grae->SetPoint(94,1046.7,879);
   grae->SetPointError(94,0.3,0.3,29.15215,30.15215);
   grae->SetPoint(95,1047.3,861);
   grae->SetPointError(95,0.3,0.3,28.84706,29.84706);
   grae->SetPoint(96,1047.9,876);
   grae->SetPointError(96,0.3,0.3,29.10152,30.10152);
   grae->SetPoint(97,1048.5,908);
   grae->SetPointError(97,0.3,0.3,29.63719,30.63719);
   grae->SetPoint(98,1049.1,911);
   grae->SetPointError(98,0.3,0.3,29.68692,30.68692);
   grae->SetPoint(99,1049.7,885);
   grae->SetPointError(99,0.3,0.3,29.25315,30.25315);
   
   TH1F *Graph_chi_fit12 = new TH1F("Graph_chi_fit12","Histogram of wdata_plot__m_hh",100,984,1056);
   Graph_chi_fit12->SetMinimum(109.7987);
   Graph_chi_fit12->SetMaximum(1028.402);
   Graph_chi_fit12->SetDirectory(0);
   Graph_chi_fit12->SetStats(0);
   Graph_chi_fit12->SetMarkerStyle(20);
   Graph_chi_fit12->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit12->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit12->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit12->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit12->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit12->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit12->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit12->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit12->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit12->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit12->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit12->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit12->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit12->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit12->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit12->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit12->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit12->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit12);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.23,0.8,0.35,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *text = pt->AddText("#font[132]{LHCb simulation}");
   pt->Draw();
   
   TH1D *frame_36ce950__2 = new TH1D("frame_36ce950__2","A RooPlot of \"\"",100,990,1050);
   frame_36ce950__2->SetBinContent(1,999.4447);
   frame_36ce950__2->SetMinimum(0.001);
   frame_36ce950__2->SetMaximum(1086.396);
   frame_36ce950__2->SetEntries(1);
   frame_36ce950__2->SetDirectory(0);
   frame_36ce950__2->SetStats(0);
   frame_36ce950__2->SetMarkerStyle(20);
   frame_36ce950__2->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_36ce950__2->GetXaxis()->SetNdivisions(505);
   frame_36ce950__2->GetXaxis()->SetLabelFont(132);
   frame_36ce950__2->GetXaxis()->SetLabelOffset(0.02);
   frame_36ce950__2->GetXaxis()->SetLabelSize(0.06);
   frame_36ce950__2->GetXaxis()->SetTitleSize(0.065);
   frame_36ce950__2->GetXaxis()->SetTitleOffset(1.15);
   frame_36ce950__2->GetXaxis()->SetTitleFont(132);
   frame_36ce950__2->GetYaxis()->SetTitle("Candidates / (0.60 MeV/#it{c}^{2})");
   frame_36ce950__2->GetYaxis()->SetLabelFont(132);
   frame_36ce950__2->GetYaxis()->SetLabelOffset(0.01);
   frame_36ce950__2->GetYaxis()->SetLabelSize(0.06);
   frame_36ce950__2->GetYaxis()->SetTitleSize(0.072);
   frame_36ce950__2->GetYaxis()->SetTitleOffset(1.1);
   frame_36ce950__2->GetYaxis()->SetTitleFont(132);
   frame_36ce950__2->GetZaxis()->SetLabelFont(132);
   frame_36ce950__2->GetZaxis()->SetLabelSize(0.06);
   frame_36ce950__2->GetZaxis()->SetTitleSize(0.072);
   frame_36ce950__2->GetZaxis()->SetTitleOffset(1.2);
   frame_36ce950__2->GetZaxis()->SetTitleFont(132);
   frame_36ce950__2->Draw("AXISSAME");
   mkk_fit_lb_mc_pic1->Modified();
   mkk_fit_lb_mc_pic1->cd();
   mkk_fit_lb_mc_pic1->SetSelected(mkk_fit_lb_mc_pic1);
}


==> figs/Fig5a.C <==
{
//=========Macro generated from canvas: cm_mkk_run1_narr_pic1/
//=========  (Sun Sep  6 17:36:56 2020) by ROOT version5.34/30
   TCanvas *cm_mkk_run1_narr_pic1 = new TCanvas("cm_mkk_run1_narr_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cm_mkk_run1_narr_pic1->Range(988.3117,-18.47623,1053.247,97.00646);
   cm_mkk_run1_narr_pic1->SetFillColor(0);
   cm_mkk_run1_narr_pic1->SetBorderMode(0);
   cm_mkk_run1_narr_pic1->SetBorderSize(2);
   cm_mkk_run1_narr_pic1->SetTickx(1);
   cm_mkk_run1_narr_pic1->SetTicky(1);
   cm_mkk_run1_narr_pic1->SetLeftMargin(0.18);
   cm_mkk_run1_narr_pic1->SetRightMargin(0.05);
   cm_mkk_run1_narr_pic1->SetTopMargin(0.05);
   cm_mkk_run1_narr_pic1->SetBottomMargin(0.16);
   cm_mkk_run1_narr_pic1->SetFrameBorderMode(0);
   cm_mkk_run1_narr_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_2914400__1 = new TH1D("frame_2914400__1","A RooPlot of \"\"",40,1000,1050);
   frame_2914400__1->SetBinContent(1,83.93039);
   frame_2914400__1->SetMinimum(0.001);
   frame_2914400__1->SetMaximum(91.23233);
   frame_2914400__1->SetEntries(1);
   frame_2914400__1->SetDirectory(0);
   frame_2914400__1->SetStats(0);
   frame_2914400__1->SetMarkerStyle(20);
   frame_2914400__1->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_2914400__1->GetXaxis()->SetNdivisions(505);
   frame_2914400__1->GetXaxis()->SetLabelFont(132);
   frame_2914400__1->GetXaxis()->SetLabelOffset(0.02);
   frame_2914400__1->GetXaxis()->SetLabelSize(0.06);
   frame_2914400__1->GetXaxis()->SetTitleSize(0.065);
   frame_2914400__1->GetXaxis()->SetTitleOffset(1.15);
   frame_2914400__1->GetXaxis()->SetTitleFont(132);
   frame_2914400__1->GetYaxis()->SetTitle("Candidates / (1.25 MeV/#it{c}^{2})");
   frame_2914400__1->GetYaxis()->SetLabelFont(132);
   frame_2914400__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2914400__1->GetYaxis()->SetLabelSize(0.06);
   frame_2914400__1->GetYaxis()->SetTitleSize(0.072);
   frame_2914400__1->GetYaxis()->SetTitleOffset(1.05);
   frame_2914400__1->GetYaxis()->SetTitleFont(132);
   frame_2914400__1->GetZaxis()->SetLabelFont(132);
   frame_2914400__1->GetZaxis()->SetLabelSize(0.06);
   frame_2914400__1->GetZaxis()->SetTitleSize(0.072);
   frame_2914400__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2914400__1->GetZaxis()->SetTitleFont(132);
   frame_2914400__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("h_wdata1");
   grae->SetTitle("Histogram of wdata1_plot__m_hh");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1000.625,17);
   grae->SetPointError(0,0.625,0.625,4.123106,4.123106);
   grae->SetPoint(1,1001.875,20.27822);
   grae->SetPointError(1,0.625,0.625,5.167594,5.167594);
   grae->SetPoint(2,1003.125,15.27822);
   grae->SetPointError(2,0.625,0.625,4.658758,4.658758);
   grae->SetPoint(3,1004.375,17.98179);
   grae->SetPointError(3,0.625,0.625,4.417961,4.417961);
   grae->SetPoint(4,1005.625,14.11179);
   grae->SetPointError(4,0.625,0.625,4.430528,4.430528);
   grae->SetPoint(5,1006.875,18.89913);
   grae->SetPointError(5,0.625,0.625,5.484015,5.484015);
   grae->SetPoint(6,1008.125,25.96358);
   grae->SetPointError(6,0.625,0.625,5.388576,5.388576);
   grae->SetPoint(7,1009.375,25.96358);
   grae->SetPointError(7,0.625,0.625,5.388576,5.388576);
   grae->SetPoint(8,1010.625,30.43626);
   grae->SetPointError(8,0.625,0.625,5.984507,5.984507);
   grae->SetPoint(9,1011.875,24.07537);
   grae->SetPointError(9,0.625,0.625,5.715447,5.715447);
   grae->SetPoint(10,1013.125,30.96358);
   grae->SetPointError(10,0.625,0.625,5.834103,5.834103);
   grae->SetPoint(11,1014.375,33.09359);
   grae->SetPointError(11,0.625,0.625,6.336242,6.336242);
   grae->SetPoint(12,1015.625,50.94537);
   grae->SetPointError(12,0.625,0.625,7.453532,7.453532);
   grae->SetPoint(13,1016.875,42.26002);
   grae->SetPointError(13,0.625,0.625,7.086777,7.086777);
   grae->SetPoint(14,1018.125,71.09357);
   grae->SetPointError(14,0.625,0.625,8.840134,8.840134);
   grae->SetPoint(15,1019.375,63.35358);
   grae->SetPointError(15,0.625,0.625,8.852704,8.852704);
   grae->SetPoint(16,1020.625,48.98179);
   grae->SetPointError(16,0.625,0.625,7.107628,7.107628);
   grae->SetPoint(17,1021.875,40.22359);
   grae->SetPointError(17,0.625,0.625,7.159551,7.159551);
   grae->SetPoint(18,1023.125,29.02913);
   grae->SetPointError(18,0.625,0.625,6.647227,6.647227);
   grae->SetPoint(19,1024.375,41.47268);
   grae->SetPointError(19,0.625,0.625,6.616462,6.616462);
   grae->SetPoint(20,1025.625,34.60269);
   grae->SetPointError(20,0.625,0.625,6.394433,6.394433);
   grae->SetPoint(21,1026.875,23.1118);
   grae->SetPointError(21,0.625,0.625,5.350662,5.350662);
   grae->SetPoint(22,1028.125,37.98179);
   grae->SetPointError(22,0.625,0.625,6.286364,6.286364);
   grae->SetPoint(23,1029.375,33.13001);
   grae->SetPointError(23,0.625,0.625,6.091897,6.091897);
   grae->SetPoint(24,1030.625,26.26001);
   grae->SetPointError(24,0.625,0.625,5.849992,5.849992);
   grae->SetPoint(25,1031.875,37.6209);
   grae->SetPointError(25,0.625,0.625,6.509254,6.509254);
   grae->SetPoint(26,1033.125,18.6209);
   grae->SetPointError(26,0.625,0.625,4.834293,4.834293);
   grae->SetPoint(27,1034.375,30.98179);
   grae->SetPointError(27,0.625,0.625,5.702489,5.702489);
   grae->SetPoint(28,1035.625,29.63911);
   grae->SetPointError(28,0.625,0.625,5.731668,5.731668);
   grae->SetPoint(29,1036.875,35.63911);
   grae->SetPointError(29,0.625,0.625,6.233138,6.233138);
   grae->SetPoint(30,1038.125,36.49089);
   grae->SetPointError(30,0.625,0.625,6.104031,6.104031);
   grae->SetPoint(31,1039.375,34.04735);
   grae->SetPointError(31,0.625,0.625,6.904147,6.904147);
   grae->SetPoint(32,1040.625,29.6209);
   grae->SetPointError(32,0.625,0.625,5.862627,5.862627);
   grae->SetPoint(33,1041.875,36.6209);
   grae->SetPointError(33,0.625,0.625,6.431982,6.431982);
   grae->SetPoint(34,1043.125,31.27823);
   grae->SetPointError(34,0.625,0.625,6.140361,6.140361);
   grae->SetPoint(35,1044.375,25.55645);
   grae->SetPointError(35,0.625,0.625,6.197423,6.197423);
   grae->SetPoint(36,1045.625,22.75091);
   grae->SetPointError(36,0.625,0.625,5.610846,5.610846);
   grae->SetPoint(37,1046.875,31.26002);
   grae->SetPointError(37,0.625,0.625,6.26278,6.26278);
   grae->SetPoint(38,1048.125,38.27823);
   grae->SetPointError(38,0.625,0.625,6.686107,6.686107);
   grae->SetPoint(39,1049.375,41.76912);
   grae->SetPointError(39,0.625,0.625,6.997372,6.997372);
   
   TH1F *Graph_h_wdata11 = new TH1F("Graph_h_wdata11","Histogram of wdata1_plot__m_hh",100,995,1055);
   Graph_h_wdata11->SetMinimum(2.656022);
   Graph_h_wdata11->SetMaximum(86.95894);
   Graph_h_wdata11->SetDirectory(0);
   Graph_h_wdata11->SetStats(0);
   Graph_h_wdata11->SetMarkerStyle(20);
   Graph_h_wdata11->GetXaxis()->SetNdivisions(505);
   Graph_h_wdata11->GetXaxis()->SetLabelFont(132);
   Graph_h_wdata11->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_wdata11->GetXaxis()->SetLabelSize(0.06);
   Graph_h_wdata11->GetXaxis()->SetTitleSize(0.072);
   Graph_h_wdata11->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_wdata11->GetXaxis()->SetTitleFont(132);
   Graph_h_wdata11->GetYaxis()->SetLabelFont(132);
   Graph_h_wdata11->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_wdata11->GetYaxis()->SetLabelSize(0.06);
   Graph_h_wdata11->GetYaxis()->SetTitleSize(0.072);
   Graph_h_wdata11->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_wdata11->GetYaxis()->SetTitleFont(132);
   Graph_h_wdata11->GetZaxis()->SetLabelFont(132);
   Graph_h_wdata11->GetZaxis()->SetLabelSize(0.06);
   Graph_h_wdata11->GetZaxis()->SetTitleSize(0.072);
   Graph_h_wdata11->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_wdata11->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_wdata11);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(85);
   graph->SetName("chi_all1");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,998.75,0);
   graph->SetPoint(1,998.75,17.31951138);
   graph->SetPoint(2,1000,17.31951138);
   graph->SetPoint(3,1001.25,18.01044616);
   graph->SetPoint(4,1002.5,18.70109545);
   graph->SetPoint(5,1003.75,19.3963963);
   graph->SetPoint(6,1005,20.1036648);
   graph->SetPoint(7,1006.25,20.83407112);
   graph->SetPoint(8,1007.5,21.60528101);
   graph->SetPoint(9,1008.75,22.44642723);
   graph->SetPoint(10,1010,23.40802779);
   graph->SetPoint(11,1011.25,24.58314525);
   graph->SetPoint(12,1011.875,25.30232848);
   graph->SetPoint(13,1012.5,26.15588465);
   graph->SetPoint(14,1013.125,27.19993109);
   graph->SetPoint(15,1013.75,28.51835829);
   graph->SetPoint(16,1014.0625,29.31743405);
   graph->SetPoint(17,1014.375,30.23580054);
   graph->SetPoint(18,1014.6875,31.29751218);
   graph->SetPoint(19,1015,32.53012843);
   graph->SetPoint(20,1015.3125,33.96384102);
   graph->SetPoint(21,1015.625,35.62947802);
   graph->SetPoint(22,1015.9375,37.55495551);
   graph->SetPoint(23,1016.25,39.75986715);
   graph->SetPoint(24,1016.5625,42.24825263);
   graph->SetPoint(25,1016.875,45.00017314);
   graph->SetPoint(26,1017.1875,47.9635289);
   graph->SetPoint(27,1017.5,51.04830032);
   graph->SetPoint(28,1017.8125,54.12578329);
   graph->SetPoint(29,1018.125,57.0350167);
   graph->SetPoint(30,1018.28125,58.37083378);
   graph->SetPoint(31,1018.4375,59.59727856);
   graph->SetPoint(32,1018.59375,60.69274787);
   graph->SetPoint(33,1018.75,61.63741442);
   graph->SetPoint(34,1018.90625,62.4139963);
   graph->SetPoint(35,1019.0625,63.00845129);
   graph->SetPoint(36,1019.21875,63.41055246);
   graph->SetPoint(37,1019.375,63.61430818);
   graph->SetPoint(38,1019.53125,63.61819886);
   graph->SetPoint(39,1019.6875,63.42521561);
   graph->SetPoint(40,1019.84375,63.04269895);
   graph->SetPoint(41,1020,62.48198973);
   graph->SetPoint(42,1020.15625,61.75791685);
   graph->SetPoint(43,1020.3125,60.88815617);
   graph->SetPoint(44,1020.46875,59.89250256);
   graph->SetPoint(45,1020.625,58.79209968);
   graph->SetPoint(46,1020.9375,56.36380149);
   graph->SetPoint(47,1021.25,53.77155367);
   graph->SetPoint(48,1021.5625,51.16321257);
   graph->SetPoint(49,1021.875,48.65460488);
   graph->SetPoint(50,1022.1875,46.32547084);
   graph->SetPoint(51,1022.5,44.22157088);
   graph->SetPoint(52,1022.8125,42.36068555);
   graph->SetPoint(53,1023.125,40.74019392);
   graph->SetPoint(54,1023.4375,39.34443898);
   graph->SetPoint(55,1023.75,38.15082536);
   graph->SetPoint(56,1024.0625,37.13426455);
   graph->SetPoint(57,1024.375,36.27004419);
   graph->SetPoint(58,1024.6875,35.53543313);
   graph->SetPoint(59,1025,34.91039448);
   graph->SetPoint(60,1025.625,33.92296172);
   graph->SetPoint(61,1026.25,33.20063655);
   graph->SetPoint(62,1026.875,32.66907178);
   graph->SetPoint(63,1027.5,32.27689744);
   graph->SetPoint(64,1028.75,31.77775689);
   graph->SetPoint(65,1030,31.52260765);
   graph->SetPoint(66,1031.25,31.41486711);
   graph->SetPoint(67,1032.5,31.39938712);
   graph->SetPoint(68,1033.75,31.44285952);
   graph->SetPoint(69,1035,31.52419685);
   graph->SetPoint(70,1036.25,31.62950924);
   graph->SetPoint(71,1037.5,31.74933523);
   graph->SetPoint(72,1038.75,31.87704171);
   graph->SetPoint(73,1040,32.00786124);
   graph->SetPoint(74,1041.25,32.13829201);
   graph->SetPoint(75,1042.5,32.26571226);
   graph->SetPoint(76,1043.75,32.38812549);
   graph->SetPoint(77,1045,32.50398822);
   graph->SetPoint(78,1046.25,32.6120909);
   graph->SetPoint(79,1047.5,32.71147395);
   graph->SetPoint(80,1048.75,32.80136761);
   graph->SetPoint(81,1050,32.88114811);
   graph->SetPoint(82,1050,32.88114811);
   graph->SetPoint(83,1051.25,32.88114811);
   graph->SetPoint(84,1051.25,0);
   
   TH1F *Graph_chi_all11 = new TH1F("Graph_chi_all11","Projection of ",100,993.5,1056.5);
   Graph_chi_all11->SetMinimum(0);
   Graph_chi_all11->SetMaximum(69.98002);
   Graph_chi_all11->SetDirectory(0);
   Graph_chi_all11->SetStats(0);
   Graph_chi_all11->SetMarkerStyle(20);
   Graph_chi_all11->GetXaxis()->SetNdivisions(505);
   Graph_chi_all11->GetXaxis()->SetLabelFont(132);
   Graph_chi_all11->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all11->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all11->GetXaxis()->SetTitleFont(132);
   Graph_chi_all11->GetYaxis()->SetLabelFont(132);
   Graph_chi_all11->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all11->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all11->GetYaxis()->SetTitleFont(132);
   Graph_chi_all11->GetZaxis()->SetLabelFont(132);
   Graph_chi_all11->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all11);
   
   graph->Draw("l");
   
   graph = new TGraph(89);
   graph->SetName("1");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,998.75,0);
   graph->SetPoint(1,998.75,0.1429457629);
   graph->SetPoint(2,1000,0.1429457629);
   graph->SetPoint(3,1001.25,0.1876748371);
   graph->SetPoint(4,1002.5,0.2458377568);
   graph->SetPoint(5,1003.75,0.322371585);
   graph->SetPoint(6,1005,0.4245923878);
   graph->SetPoint(7,1006.25,0.5636703598);
   graph->SetPoint(8,1007.5,0.7572712316);
   graph->SetPoint(9,1008.75,1.034527778);
   graph->SetPoint(10,1010,1.445957991);
   graph->SetPoint(11,1010.625,1.728395659);
   graph->SetPoint(12,1011.25,2.08462445);
   graph->SetPoint(13,1011.875,2.54072694);
   graph->SetPoint(14,1012.5,3.134632195);
   graph->SetPoint(15,1013.125,3.922457556);
   graph->SetPoint(16,1013.4375,4.413882865);
   graph->SetPoint(17,1013.75,4.988093504);
   graph->SetPoint(18,1014.0625,5.662059836);
   graph->SetPoint(19,1014.375,6.456174344);
   graph->SetPoint(20,1014.6875,7.394491468);
   graph->SetPoint(21,1015,8.50457066);
   graph->SetPoint(22,1015.3125,9.816603651);
   graph->SetPoint(23,1015.625,11.36141851);
   graph->SetPoint(24,1015.9375,13.16693131);
   graph->SetPoint(25,1016.25,15.25273574);
   graph->SetPoint(26,1016.5625,17.62287145);
   graph->SetPoint(27,1016.875,20.25739965);
   graph->SetPoint(28,1017.1875,23.10422056);
   graph->SetPoint(29,1017.5,26.07331459);
   graph->SetPoint(30,1017.8125,29.03597763);
   graph->SetPoint(31,1018.125,31.83124857);
   graph->SetPoint(32,1018.28125,33.11040596);
   graph->SetPoint(33,1018.4375,34.28040542);
   graph->SetPoint(34,1018.59375,35.31964376);
   graph->SetPoint(35,1018.75,36.20829372);
   graph->SetPoint(36,1018.90625,36.92907337);
   graph->SetPoint(37,1019.0625,37.46794049);
   graph->SetPoint(38,1019.21875,37.81466817);
   graph->SetPoint(39,1019.375,37.96326474);
   graph->SetPoint(40,1019.53125,37.91221065);
   graph->SetPoint(41,1019.6875,37.664497);
   graph->SetPoint(42,1019.84375,37.22746429);
   graph->SetPoint(43,1020,36.6124534);
   graph->SetPoint(44,1020.15625,35.8342932);
   graph->SetPoint(45,1020.3125,34.91065958);
   graph->SetPoint(46,1020.46875,33.86134738);
   graph->SetPoint(47,1020.625,32.70750028);
   graph->SetPoint(48,1020.9375,30.17295674);
   graph->SetPoint(49,1021.25,27.47532104);
   graph->SetPoint(50,1021.5625,24.76244951);
   graph->SetPoint(51,1021.875,22.15016885);
   graph->SetPoint(52,1022.1875,19.71821931);
   graph->SetPoint(53,1022.5,17.51236129);
   graph->SetPoint(54,1022.8125,15.55037537);
   graph->SetPoint(55,1023.125,13.82964061);
   graph->SetPoint(56,1023.4375,12.33449999);
   graph->SetPoint(57,1023.75,11.04235816);
   graph->SetPoint(58,1024.0625,9.92812659);
   graph->SetPoint(59,1024.375,8.967092924);
   graph->SetPoint(60,1024.6875,8.13652602);
   graph->SetPoint(61,1025,7.41638899);
   graph->SetPoint(62,1025.3125,6.78949153);
   graph->SetPoint(63,1025.625,6.241331846);
   graph->SetPoint(64,1026.25,5.334812123);
   graph->SetPoint(65,1026.875,4.622482635);
   graph->SetPoint(66,1027.5,4.052973401);
   graph->SetPoint(67,1028.125,3.590436017);
   graph->SetPoint(68,1028.75,3.209452593);
   graph->SetPoint(69,1030,2.623642424);
   graph->SetPoint(70,1031.25,2.198960295);
   graph->SetPoint(71,1032.5,1.880258047);
   graph->SetPoint(72,1033.75,1.634227535);
   graph->SetPoint(73,1035,1.439781285);
   graph->SetPoint(74,1036.25,1.283029442);
   graph->SetPoint(75,1037.5,1.154510533);
   graph->SetPoint(76,1038.75,1.047591452);
   graph->SetPoint(77,1040,0.9575047536);
   graph->SetPoint(78,1041.25,0.8807486467);
   graph->SetPoint(79,1042.5,0.8147013432);
   graph->SetPoint(80,1043.75,0.7573663628);
   graph->SetPoint(81,1045,0.7072002297);
   graph->SetPoint(82,1046.25,0.6629933781);
   graph->SetPoint(83,1047.5,0.6237862323);
   graph->SetPoint(84,1048.75,0.5888090352);
   graph->SetPoint(85,1050,0.557438019);
   graph->SetPoint(86,1050,0.557438019);
   graph->SetPoint(87,1051.25,0.557438019);
   graph->SetPoint(88,1051.25,0);
   
   TH1F *Graph_12 = new TH1F("Graph_12","Projection of ",100,993.5,1056.5);
   Graph_12->SetMinimum(0);
   Graph_12->SetMaximum(41.75959);
   Graph_12->SetDirectory(0);
   Graph_12->SetStats(0);
   Graph_12->SetMarkerStyle(20);
   Graph_12->GetXaxis()->SetNdivisions(505);
   Graph_12->GetXaxis()->SetLabelFont(132);
   Graph_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_12->GetXaxis()->SetLabelSize(0.06);
   Graph_12->GetXaxis()->SetTitleSize(0.072);
   Graph_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_12->GetXaxis()->SetTitleFont(132);
   Graph_12->GetYaxis()->SetLabelFont(132);
   Graph_12->GetYaxis()->SetLabelOffset(0.01);
   Graph_12->GetYaxis()->SetLabelSize(0.06);
   Graph_12->GetYaxis()->SetTitleSize(0.072);
   Graph_12->GetYaxis()->SetTitleOffset(0.85);
   Graph_12->GetYaxis()->SetTitleFont(132);
   Graph_12->GetZaxis()->SetLabelFont(132);
   Graph_12->GetZaxis()->SetLabelSize(0.06);
   Graph_12->GetZaxis()->SetTitleSize(0.072);
   Graph_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_12);
   
   graph->Draw("l");
   
   graph = new TGraph(46);
   graph->SetName("2");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,998.75,0);
   graph->SetPoint(1,998.75,17.17656561);
   graph->SetPoint(2,1000,17.17656561);
   graph->SetPoint(3,1001.25,17.82277132);
   graph->SetPoint(4,1002.5,18.45525769);
   graph->SetPoint(5,1003.75,19.07402472);
   graph->SetPoint(6,1005,19.67907241);
   graph->SetPoint(7,1006.25,20.27040076);
   graph->SetPoint(8,1007.5,20.84800978);
   graph->SetPoint(9,1008.75,21.41189946);
   graph->SetPoint(10,1010,21.9620698);
   graph->SetPoint(11,1011.25,22.4985208);
   graph->SetPoint(12,1012.5,23.02125246);
   graph->SetPoint(13,1013.75,23.53026478);
   graph->SetPoint(14,1015,24.02555777);
   graph->SetPoint(15,1016.25,24.50713142);
   graph->SetPoint(16,1017.5,24.97498573);
   graph->SetPoint(17,1018.75,25.4291207);
   graph->SetPoint(18,1020,25.86953633);
   graph->SetPoint(19,1021.25,26.29623263);
   graph->SetPoint(20,1022.5,26.70920959);
   graph->SetPoint(21,1023.75,27.10846721);
   graph->SetPoint(22,1025,27.49400549);
   graph->SetPoint(23,1026.25,27.86582443);
   graph->SetPoint(24,1027.5,28.22392403);
   graph->SetPoint(25,1028.75,28.5683043);
   graph->SetPoint(26,1030,28.89896523);
   graph->SetPoint(27,1031.25,29.21590682);
   graph->SetPoint(28,1032.5,29.51912907);
   graph->SetPoint(29,1033.75,29.80863199);
   graph->SetPoint(30,1035,30.08441556);
   graph->SetPoint(31,1036.25,30.3464798);
   graph->SetPoint(32,1037.5,30.5948247);
   graph->SetPoint(33,1038.75,30.82945026);
   graph->SetPoint(34,1040,31.05035648);
   graph->SetPoint(35,1041.25,31.25754337);
   graph->SetPoint(36,1042.5,31.45101091);
   graph->SetPoint(37,1043.75,31.63075912);
   graph->SetPoint(38,1045,31.79678799);
   graph->SetPoint(39,1046.25,31.94909753);
   graph->SetPoint(40,1047.5,32.08768772);
   graph->SetPoint(41,1048.75,32.21255858);
   graph->SetPoint(42,1050,32.32371009);
   graph->SetPoint(43,1050,32.32371009);
   graph->SetPoint(44,1051.25,32.32371009);
   graph->SetPoint(45,1051.25,0);
   
   TH1F *Graph_23 = new TH1F("Graph_23","Projection of ",100,993.5,1056.5);
   Graph_23->SetMinimum(0);
   Graph_23->SetMaximum(35.55608);
   Graph_23->SetDirectory(0);
   Graph_23->SetStats(0);
   Graph_23->SetMarkerStyle(20);
   Graph_23->GetXaxis()->SetNdivisions(505);
   Graph_23->GetXaxis()->SetLabelFont(132);
   Graph_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_23->GetXaxis()->SetLabelSize(0.06);
   Graph_23->GetXaxis()->SetTitleSize(0.072);
   Graph_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_23->GetXaxis()->SetTitleFont(132);
   Graph_23->GetYaxis()->SetLabelFont(132);
   Graph_23->GetYaxis()->SetLabelOffset(0.01);
   Graph_23->GetYaxis()->SetLabelSize(0.06);
   Graph_23->GetYaxis()->SetTitleSize(0.072);
   Graph_23->GetYaxis()->SetTitleOffset(0.85);
   Graph_23->GetYaxis()->SetTitleFont(132);
   Graph_23->GetZaxis()->SetLabelFont(132);
   Graph_23->GetZaxis()->SetLabelSize(0.06);
   Graph_23->GetZaxis()->SetTitleSize(0.072);
   Graph_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_23);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("chi_fit1");
   grae->SetTitle("Histogram of wdata1_plot__m_hh");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1000.625,17);
   grae->SetPointError(0,0.625,0.625,4.123106,4.123106);
   grae->SetPoint(1,1001.875,20.27822);
   grae->SetPointError(1,0.625,0.625,5.167594,5.167594);
   grae->SetPoint(2,1003.125,15.27822);
   grae->SetPointError(2,0.625,0.625,4.658758,4.658758);
   grae->SetPoint(3,1004.375,17.98179);
   grae->SetPointError(3,0.625,0.625,4.417961,4.417961);
   grae->SetPoint(4,1005.625,14.11179);
   grae->SetPointError(4,0.625,0.625,4.430528,4.430528);
   grae->SetPoint(5,1006.875,18.89913);
   grae->SetPointError(5,0.625,0.625,5.484015,5.484015);
   grae->SetPoint(6,1008.125,25.96358);
   grae->SetPointError(6,0.625,0.625,5.388576,5.388576);
   grae->SetPoint(7,1009.375,25.96358);
   grae->SetPointError(7,0.625,0.625,5.388576,5.388576);
   grae->SetPoint(8,1010.625,30.43626);
   grae->SetPointError(8,0.625,0.625,5.984507,5.984507);
   grae->SetPoint(9,1011.875,24.07537);
   grae->SetPointError(9,0.625,0.625,5.715447,5.715447);
   grae->SetPoint(10,1013.125,30.96358);
   grae->SetPointError(10,0.625,0.625,5.834103,5.834103);
   grae->SetPoint(11,1014.375,33.09359);
   grae->SetPointError(11,0.625,0.625,6.336242,6.336242);
   grae->SetPoint(12,1015.625,50.94537);
   grae->SetPointError(12,0.625,0.625,7.453532,7.453532);
   grae->SetPoint(13,1016.875,42.26002);
   grae->SetPointError(13,0.625,0.625,7.086777,7.086777);
   grae->SetPoint(14,1018.125,71.09357);
   grae->SetPointError(14,0.625,0.625,8.840134,8.840134);
   grae->SetPoint(15,1019.375,63.35358);
   grae->SetPointError(15,0.625,0.625,8.852704,8.852704);
   grae->SetPoint(16,1020.625,48.98179);
   grae->SetPointError(16,0.625,0.625,7.107628,7.107628);
   grae->SetPoint(17,1021.875,40.22359);
   grae->SetPointError(17,0.625,0.625,7.159551,7.159551);
   grae->SetPoint(18,1023.125,29.02913);
   grae->SetPointError(18,0.625,0.625,6.647227,6.647227);
   grae->SetPoint(19,1024.375,41.47268);
   grae->SetPointError(19,0.625,0.625,6.616462,6.616462);
   grae->SetPoint(20,1025.625,34.60269);
   grae->SetPointError(20,0.625,0.625,6.394433,6.394433);
   grae->SetPoint(21,1026.875,23.1118);
   grae->SetPointError(21,0.625,0.625,5.350662,5.350662);
   grae->SetPoint(22,1028.125,37.98179);
   grae->SetPointError(22,0.625,0.625,6.286364,6.286364);
   grae->SetPoint(23,1029.375,33.13001);
   grae->SetPointError(23,0.625,0.625,6.091897,6.091897);
   grae->SetPoint(24,1030.625,26.26001);
   grae->SetPointError(24,0.625,0.625,5.849992,5.849992);
   grae->SetPoint(25,1031.875,37.6209);
   grae->SetPointError(25,0.625,0.625,6.509254,6.509254);
   grae->SetPoint(26,1033.125,18.6209);
   grae->SetPointError(26,0.625,0.625,4.834293,4.834293);
   grae->SetPoint(27,1034.375,30.98179);
   grae->SetPointError(27,0.625,0.625,5.702489,5.702489);
   grae->SetPoint(28,1035.625,29.63911);
   grae->SetPointError(28,0.625,0.625,5.731668,5.731668);
   grae->SetPoint(29,1036.875,35.63911);
   grae->SetPointError(29,0.625,0.625,6.233138,6.233138);
   grae->SetPoint(30,1038.125,36.49089);
   grae->SetPointError(30,0.625,0.625,6.104031,6.104031);
   grae->SetPoint(31,1039.375,34.04735);
   grae->SetPointError(31,0.625,0.625,6.904147,6.904147);
   grae->SetPoint(32,1040.625,29.6209);
   grae->SetPointError(32,0.625,0.625,5.862627,5.862627);
   grae->SetPoint(33,1041.875,36.6209);
   grae->SetPointError(33,0.625,0.625,6.431982,6.431982);
   grae->SetPoint(34,1043.125,31.27823);
   grae->SetPointError(34,0.625,0.625,6.140361,6.140361);
   grae->SetPoint(35,1044.375,25.55645);
   grae->SetPointError(35,0.625,0.625,6.197423,6.197423);
   grae->SetPoint(36,1045.625,22.75091);
   grae->SetPointError(36,0.625,0.625,5.610846,5.610846);
   grae->SetPoint(37,1046.875,31.26002);
   grae->SetPointError(37,0.625,0.625,6.26278,6.26278);
   grae->SetPoint(38,1048.125,38.27823);
   grae->SetPointError(38,0.625,0.625,6.686107,6.686107);
   grae->SetPoint(39,1049.375,41.76912);
   grae->SetPointError(39,0.625,0.625,6.997372,6.997372);
   
   TH1F *Graph_chi_fit12 = new TH1F("Graph_chi_fit12","Histogram of wdata1_plot__m_hh",100,995,1055);
   Graph_chi_fit12->SetMinimum(2.656022);
   Graph_chi_fit12->SetMaximum(86.95894);
   Graph_chi_fit12->SetDirectory(0);
   Graph_chi_fit12->SetStats(0);
   Graph_chi_fit12->SetMarkerStyle(20);
   Graph_chi_fit12->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit12->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit12->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit12->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit12->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit12->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit12->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit12->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit12->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit12->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit12->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit12->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit12->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit12->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit12->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit12->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit12->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit12->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit12);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.23,0.8,0.35,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *text = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_2914400__2 = new TH1D("frame_2914400__2","A RooPlot of \"\"",40,1000,1050);
   frame_2914400__2->SetBinContent(1,83.93039);
   frame_2914400__2->SetMinimum(0.001);
   frame_2914400__2->SetMaximum(91.23233);
   frame_2914400__2->SetEntries(1);
   frame_2914400__2->SetDirectory(0);
   frame_2914400__2->SetStats(0);
   frame_2914400__2->SetMarkerStyle(20);
   frame_2914400__2->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_2914400__2->GetXaxis()->SetNdivisions(505);
   frame_2914400__2->GetXaxis()->SetLabelFont(132);
   frame_2914400__2->GetXaxis()->SetLabelOffset(0.02);
   frame_2914400__2->GetXaxis()->SetLabelSize(0.06);
   frame_2914400__2->GetXaxis()->SetTitleSize(0.065);
   frame_2914400__2->GetXaxis()->SetTitleOffset(1.15);
   frame_2914400__2->GetXaxis()->SetTitleFont(132);
   frame_2914400__2->GetYaxis()->SetTitle("Candidates / (1.25 MeV/#it{c}^{2})");
   frame_2914400__2->GetYaxis()->SetLabelFont(132);
   frame_2914400__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2914400__2->GetYaxis()->SetLabelSize(0.06);
   frame_2914400__2->GetYaxis()->SetTitleSize(0.072);
   frame_2914400__2->GetYaxis()->SetTitleOffset(1.05);
   frame_2914400__2->GetYaxis()->SetTitleFont(132);
   frame_2914400__2->GetZaxis()->SetLabelFont(132);
   frame_2914400__2->GetZaxis()->SetLabelSize(0.06);
   frame_2914400__2->GetZaxis()->SetTitleSize(0.072);
   frame_2914400__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2914400__2->GetZaxis()->SetTitleFont(132);
   frame_2914400__2->Draw("AXISSAME");
   cm_mkk_run1_narr_pic1->Modified();
   cm_mkk_run1_narr_pic1->cd();
   cm_mkk_run1_narr_pic1->SetSelected(cm_mkk_run1_narr_pic1);
}


==> figs/Fig5b.C <==
{
//=========Macro generated from canvas: cm_mkk_run2_narr_pic1/
//=========  (Sun Sep  6 17:36:56 2020) by ROOT version5.34/30
   TCanvas *cm_mkk_run2_narr_pic1 = new TCanvas("cm_mkk_run2_narr_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cm_mkk_run2_narr_pic1->Range(988.3117,-59.10294,1053.247,310.2967);
   cm_mkk_run2_narr_pic1->SetFillColor(0);
   cm_mkk_run2_narr_pic1->SetBorderMode(0);
   cm_mkk_run2_narr_pic1->SetBorderSize(2);
   cm_mkk_run2_narr_pic1->SetTickx(1);
   cm_mkk_run2_narr_pic1->SetTicky(1);
   cm_mkk_run2_narr_pic1->SetLeftMargin(0.18);
   cm_mkk_run2_narr_pic1->SetRightMargin(0.05);
   cm_mkk_run2_narr_pic1->SetTopMargin(0.05);
   cm_mkk_run2_narr_pic1->SetBottomMargin(0.16);
   cm_mkk_run2_narr_pic1->SetFrameBorderMode(0);
   cm_mkk_run2_narr_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_29be890__3 = new TH1D("frame_29be890__3","A RooPlot of \"\"",40,1000,1050);
   frame_29be890__3->SetBinContent(1,268.4698);
   frame_29be890__3->SetMinimum(0.001);
   frame_29be890__3->SetMaximum(291.8267);
   frame_29be890__3->SetEntries(1);
   frame_29be890__3->SetDirectory(0);
   frame_29be890__3->SetStats(0);
   frame_29be890__3->SetMarkerStyle(20);
   frame_29be890__3->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29be890__3->GetXaxis()->SetNdivisions(505);
   frame_29be890__3->GetXaxis()->SetLabelFont(132);
   frame_29be890__3->GetXaxis()->SetLabelOffset(0.02);
   frame_29be890__3->GetXaxis()->SetLabelSize(0.06);
   frame_29be890__3->GetXaxis()->SetTitleSize(0.065);
   frame_29be890__3->GetXaxis()->SetTitleOffset(1.15);
   frame_29be890__3->GetXaxis()->SetTitleFont(132);
   frame_29be890__3->GetYaxis()->SetTitle("Candidates / (1.25 MeV/#it{c}^{2})");
   frame_29be890__3->GetYaxis()->SetLabelFont(132);
   frame_29be890__3->GetYaxis()->SetLabelOffset(0.01);
   frame_29be890__3->GetYaxis()->SetLabelSize(0.06);
   frame_29be890__3->GetYaxis()->SetTitleSize(0.072);
   frame_29be890__3->GetYaxis()->SetTitleOffset(1.1);
   frame_29be890__3->GetYaxis()->SetTitleFont(132);
   frame_29be890__3->GetZaxis()->SetLabelFont(132);
   frame_29be890__3->GetZaxis()->SetLabelSize(0.06);
   frame_29be890__3->GetZaxis()->SetTitleSize(0.072);
   frame_29be890__3->GetZaxis()->SetTitleOffset(1.2);
   frame_29be890__3->GetZaxis()->SetTitleFont(132);
   frame_29be890__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("h_wdata2");
   grae->SetTitle("Histogram of wdata2_plot__m_hh");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1000.625,60.36745);
   grae->SetPointError(0,0.625,0.625,8.162539,8.162539);
   grae->SetPoint(1,1001.875,84.24194);
   grae->SetPointError(1,0.625,0.625,9.443401,9.443401);
   grae->SetPoint(2,1003.125,74.24194);
   grae->SetPointError(2,0.625,0.625,8.898192,8.898192);
   grae->SetPoint(3,1004.375,80.46564);
   grae->SetPointError(3,0.625,0.625,9.577908,9.577908);
   grae->SetPoint(4,1005.625,75.55754);
   grae->SetPointError(4,0.625,0.625,9.443918,9.443918);
   grae->SetPoint(5,1006.875,79.04362);
   grae->SetPointError(5,0.625,0.625,9.561869,9.561869);
   grae->SetPoint(6,1008.125,107.1846);
   grae->SetPointError(6,0.625,0.625,11.15506,11.15506);
   grae->SetPoint(7,1009.375,104.8179);
   grae->SetPointError(7,0.625,0.625,11.18762,11.18762);
   grae->SetPoint(8,1010.625,113.6496);
   grae->SetPointError(8,0.625,0.625,11.52462,11.52462);
   grae->SetPoint(9,1011.875,109.0017);
   grae->SetPointError(9,0.625,0.625,11.57866,11.57866);
   grae->SetPoint(10,1013.125,101.7478);
   grae->SetPointError(10,0.625,0.625,11.22169,11.22169);
   grae->SetPoint(11,1014.375,99.10192);
   grae->SetPointError(11,0.625,0.625,10.71833,10.71833);
   grae->SetPoint(12,1015.625,126.0539);
   grae->SetPointError(12,0.625,0.625,12.19355,12.19355);
   grae->SetPoint(13,1016.875,150.0993);
   grae->SetPointError(13,0.625,0.625,12.94766,12.94766);
   grae->SetPoint(14,1018.125,208.5185);
   grae->SetPointError(14,0.625,0.625,15.162,15.162);
   grae->SetPoint(15,1019.375,239.5796);
   grae->SetPointError(15,0.625,0.625,16.10597,16.10597);
   grae->SetPoint(16,1020.625,199.4631);
   grae->SetPointError(16,0.625,0.625,14.68583,14.68583);
   grae->SetPoint(17,1021.875,194.4296);
   grae->SetPointError(17,0.625,0.625,14.54908,14.54908);
   grae->SetPoint(18,1023.125,151.1481);
   grae->SetPointError(18,0.625,0.625,12.9622,12.9622);
   grae->SetPoint(19,1024.375,123.4322);
   grae->SetPointError(19,0.625,0.625,11.65068,11.65068);
   grae->SetPoint(20,1025.625,131.5148);
   grae->SetPointError(20,0.625,0.625,12.05367,12.05367);
   grae->SetPoint(21,1026.875,129.7687);
   grae->SetPointError(21,0.625,0.625,12.01791,12.01791);
   grae->SetPoint(22,1028.125,103.4109);
   grae->SetPointError(22,0.625,0.625,10.90313,10.90313);
   grae->SetPoint(23,1029.375,105.4046);
   grae->SetPointError(23,0.625,0.625,10.87292,10.87292);
   grae->SetPoint(24,1030.625,98.91236);
   grae->SetPointError(24,0.625,0.625,10.65358,10.65358);
   grae->SetPoint(25,1031.875,87.19984);
   grae->SetPointError(25,0.625,0.625,10.08146,10.08146);
   grae->SetPoint(26,1033.125,106.6648);
   grae->SetPointError(26,0.625,0.625,11.09132,11.09132);
   grae->SetPoint(27,1034.375,95.03155);
   grae->SetPointError(27,0.625,0.625,10.40624,10.40624);
   grae->SetPoint(28,1035.625,112.3864);
   grae->SetPointError(28,0.625,0.625,11.25171,11.25171);
   grae->SetPoint(29,1036.875,107.5147);
   grae->SetPointError(29,0.625,0.625,11.01322,11.01322);
   grae->SetPoint(30,1038.125,76.05322);
   grae->SetPointError(30,0.625,0.625,9.608669,9.608669);
   grae->SetPoint(31,1039.375,115.7811);
   grae->SetPointError(31,0.625,0.625,11.51382,11.51382);
   grae->SetPoint(32,1040.625,116.6984);
   grae->SetPointError(32,0.625,0.625,11.4898,11.4898);
   grae->SetPoint(33,1041.875,105.6311);
   grae->SetPointError(33,0.625,0.625,10.94721,10.94721);
   grae->SetPoint(34,1043.125,117.5301);
   grae->SetPointError(34,0.625,0.625,11.47474,11.47474);
   grae->SetPoint(35,1044.375,97.11987);
   grae->SetPointError(35,0.625,0.625,10.25407,10.25407);
   grae->SetPoint(36,1045.625,99.24537);
   grae->SetPointError(36,0.625,0.625,10.4209,10.4209);
   grae->SetPoint(37,1046.875,92.11137);
   grae->SetPointError(37,0.625,0.625,10.42122,10.42122);
   grae->SetPoint(38,1048.125,114.6527);
   grae->SetPointError(38,0.625,0.625,11.48382,11.48382);
   grae->SetPoint(39,1049.375,105.42);
   grae->SetPointError(39,0.625,0.625,10.89031,10.89031);
   
   TH1F *Graph_h_wdata23 = new TH1F("Graph_h_wdata23","Histogram of wdata2_plot__m_hh",100,995,1055);
   Graph_h_wdata23->SetMinimum(31.85684);
   Graph_h_wdata23->SetMaximum(276.0336);
   Graph_h_wdata23->SetDirectory(0);
   Graph_h_wdata23->SetStats(0);
   Graph_h_wdata23->SetMarkerStyle(20);
   Graph_h_wdata23->GetXaxis()->SetNdivisions(505);
   Graph_h_wdata23->GetXaxis()->SetLabelFont(132);
   Graph_h_wdata23->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_wdata23->GetXaxis()->SetLabelSize(0.06);
   Graph_h_wdata23->GetXaxis()->SetTitleSize(0.072);
   Graph_h_wdata23->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_wdata23->GetXaxis()->SetTitleFont(132);
   Graph_h_wdata23->GetYaxis()->SetLabelFont(132);
   Graph_h_wdata23->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_wdata23->GetYaxis()->SetLabelSize(0.06);
   Graph_h_wdata23->GetYaxis()->SetTitleSize(0.072);
   Graph_h_wdata23->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_wdata23->GetYaxis()->SetTitleFont(132);
   Graph_h_wdata23->GetZaxis()->SetLabelFont(132);
   Graph_h_wdata23->GetZaxis()->SetLabelSize(0.06);
   Graph_h_wdata23->GetZaxis()->SetTitleSize(0.072);
   Graph_h_wdata23->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_wdata23->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_wdata23);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(85);
   graph->SetName("chi_all2");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,998.75,0);
   graph->SetPoint(1,998.75,75.7544541);
   graph->SetPoint(2,1000,75.7544541);
   graph->SetPoint(3,1001.25,77.49866058);
   graph->SetPoint(4,1002.5,79.24095976);
   graph->SetPoint(5,1003.75,80.99908489);
   graph->SetPoint(6,1005,82.79931412);
   graph->SetPoint(7,1006.25,84.68176858);
   graph->SetPoint(8,1007.5,86.70989938);
   graph->SetPoint(9,1008.75,88.98834286);
   graph->SetPoint(10,1010,91.69854105);
   graph->SetPoint(11,1011.25,95.17473161);
   graph->SetPoint(12,1011.875,97.38523329);
   graph->SetPoint(13,1012.5,100.0781139);
   graph->SetPoint(14,1013.125,103.4549096);
   graph->SetPoint(15,1013.75,107.8169038);
   graph->SetPoint(16,1014.0625,110.5001273);
   graph->SetPoint(17,1014.375,113.6117317);
   graph->SetPoint(18,1014.6875,117.2381238);
   graph->SetPoint(19,1015,121.4783121);
   graph->SetPoint(20,1015.3125,126.4407789);
   graph->SetPoint(21,1015.625,132.2363183);
   graph->SetPoint(22,1015.9375,138.9652955);
   graph->SetPoint(23,1016.25,146.6982125);
   graph->SetPoint(24,1016.5625,155.4497213);
   graph->SetPoint(25,1016.875,165.1483399);
   graph->SetPoint(26,1017.1875,175.6070227);
   graph->SetPoint(27,1017.5,186.5024316);
   graph->SetPoint(28,1017.8125,197.3721512);
   graph->SetPoint(29,1018.125,207.6377606);
   graph->SetPoint(30,1018.28125,212.3438169);
   graph->SetPoint(31,1018.4375,216.656925);
   graph->SetPoint(32,1018.59375,220.4994321);
   graph->SetPoint(33,1018.75,223.8000668);
   graph->SetPoint(34,1018.90625,226.4967053);
   graph->SetPoint(35,1019.0625,228.538869);
   graph->SetPoint(36,1019.21875,229.8897945);
   graph->SetPoint(37,1019.375,230.5279437);
   graph->SetPoint(38,1019.53125,230.4478556);
   graph->SetPoint(39,1019.6875,229.6602853);
   graph->SetPoint(40,1019.84375,228.1916233);
   graph->SetPoint(41,1020,226.0826408);
   graph->SetPoint(42,1020.15625,223.3866463);
   graph->SetPoint(43,1020.3125,220.167181);
   graph->SetPoint(44,1020.46875,216.4953999);
   graph->SetPoint(45,1020.625,212.4473032);
   graph->SetPoint(46,1020.9375,203.5339793);
   graph->SetPoint(47,1021.25,194.0320356);
   graph->SetPoint(48,1021.5625,184.4727707);
   graph->SetPoint(49,1021.875,175.2723038);
   graph->SetPoint(50,1022.1875,166.7170269);
   graph->SetPoint(51,1022.5,158.9712105);
   graph->SetPoint(52,1022.8125,152.0985951);
   graph->SetPoint(53,1023.125,146.0896427);
   graph->SetPoint(54,1023.4375,140.8880112);
   graph->SetPoint(55,1023.75,136.4124637);
   graph->SetPoint(56,1024.0625,132.5728341);
   graph->SetPoint(57,1024.375,129.2803286);
   graph->SetPoint(58,1024.6875,126.4532846);
   graph->SetPoint(59,1025,124.0197267);
   graph->SetPoint(60,1025.625,120.0957468);
   graph->SetPoint(61,1026.25,117.1236886);
   graph->SetPoint(62,1026.875,114.8365353);
   graph->SetPoint(63,1027.5,113.0497947);
   graph->SetPoint(64,1028.75,110.5000187);
   graph->SetPoint(65,1030,108.8257065);
   graph->SetPoint(66,1031.25,107.679971);
   graph->SetPoint(67,1032.5,106.8647372);
   graph->SetPoint(68,1033.75,106.2603703);
   graph->SetPoint(69,1035,105.7911282);
   graph->SetPoint(70,1036.25,105.4071207);
   graph->SetPoint(71,1037.5,105.0743636);
   graph->SetPoint(72,1038.75,104.7690314);
   graph->SetPoint(73,1040,104.4739998);
   graph->SetPoint(74,1041.25,104.1766906);
   graph->SetPoint(75,1042.5,103.8676866);
   graph->SetPoint(76,1043.75,103.5398164);
   graph->SetPoint(77,1045,103.187536);
   graph->SetPoint(78,1046.25,102.8065006);
   graph->SetPoint(79,1047.5,102.3932635);
   graph->SetPoint(80,1048.75,101.9450598);
   graph->SetPoint(81,1050,101.4596487);
   graph->SetPoint(82,1050,101.4596487);
   graph->SetPoint(83,1051.25,101.4596487);
   graph->SetPoint(84,1051.25,0);
   
   TH1F *Graph_chi_all24 = new TH1F("Graph_chi_all24","Projection of ",100,993.5,1056.5);
   Graph_chi_all24->SetMinimum(0);
   Graph_chi_all24->SetMaximum(253.5807);
   Graph_chi_all24->SetDirectory(0);
   Graph_chi_all24->SetStats(0);
   Graph_chi_all24->SetMarkerStyle(20);
   Graph_chi_all24->GetXaxis()->SetNdivisions(505);
   Graph_chi_all24->GetXaxis()->SetLabelFont(132);
   Graph_chi_all24->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all24->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all24->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all24->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all24->GetXaxis()->SetTitleFont(132);
   Graph_chi_all24->GetYaxis()->SetLabelFont(132);
   Graph_chi_all24->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all24->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all24->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all24->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all24->GetYaxis()->SetTitleFont(132);
   Graph_chi_all24->GetZaxis()->SetLabelFont(132);
   Graph_chi_all24->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all24->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all24->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all24);
   
   graph->Draw("l");
   
   graph = new TGraph(89);
   graph->SetName("1");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,998.75,0);
   graph->SetPoint(1,998.75,0.5134567838);
   graph->SetPoint(2,1000,0.5134567838);
   graph->SetPoint(3,1001.25,0.674121966);
   graph->SetPoint(4,1002.5,0.8830405298);
   graph->SetPoint(5,1003.75,1.157945742);
   graph->SetPoint(6,1005,1.525115729);
   graph->SetPoint(7,1006.25,2.02467165);
   graph->SetPoint(8,1007.5,2.720064594);
   graph->SetPoint(9,1008.75,3.715930906);
   graph->SetPoint(10,1010,5.193712623);
   graph->SetPoint(11,1010.625,6.208165523);
   graph->SetPoint(12,1011.25,7.487647395);
   graph->SetPoint(13,1011.875,9.125831444);
   graph->SetPoint(14,1012.5,11.25893455);
   graph->SetPoint(15,1013.125,14.08849298);
   graph->SetPoint(16,1013.4375,15.85348228);
   graph->SetPoint(17,1013.75,17.9157901);
   graph->SetPoint(18,1014.0625,20.33636757);
   graph->SetPoint(19,1014.375,23.18846104);
   graph->SetPoint(20,1014.6875,26.55847721);
   graph->SetPoint(21,1015,30.54542463);
   graph->SetPoint(22,1015.3125,35.25778566);
   graph->SetPoint(23,1015.625,40.80635427);
   graph->SetPoint(24,1015.9375,47.29149571);
   graph->SetPoint(25,1016.25,54.783712);
   graph->SetPoint(26,1016.5625,63.29765523);
   graph->SetPoint(27,1016.875,72.76184318);
   graph->SetPoint(28,1017.1875,82.98923037);
   graph->SetPoint(29,1017.5,93.65647879);
   graph->SetPoint(30,1017.8125,104.3011729);
   graph->SetPoint(31,1018.125,114.3448919);
   graph->SetPoint(32,1018.28125,118.9411786);
   graph->SetPoint(33,1018.4375,123.1453009);
   graph->SetPoint(34,1018.59375,126.879606);
   graph->SetPoint(35,1018.75,130.0728223);
   graph->SetPoint(36,1018.90625,132.6628263);
   graph->SetPoint(37,1019.0625,134.5991393);
   graph->SetPoint(38,1019.21875,135.8449977);
   graph->SetPoint(39,1019.375,136.3788636);
   graph->SetPoint(40,1019.53125,136.1952761);
   graph->SetPoint(41,1019.6875,135.30499);
   graph->SetPoint(42,1019.84375,133.7343961);
   graph->SetPoint(43,1020,131.5242654);
   graph->SetPoint(44,1020.15625,128.7279065);
   graph->SetPoint(45,1020.3125,125.4088604);
   graph->SetPoint(46,1020.46875,121.6382824);
   graph->SetPoint(47,1020.625,117.4921725);
   graph->SetPoint(48,1020.9375,108.3851736);
   graph->SetPoint(49,1021.25,98.69268993);
   graph->SetPoint(50,1021.5625,88.94602004);
   graph->SetPoint(51,1021.875,79.5612832);
   graph->SetPoint(52,1022.1875,70.82487143);
   graph->SetPoint(53,1022.5,62.90105524);
   graph->SetPoint(54,1022.8125,55.85357506);
   graph->SetPoint(55,1023.125,49.67289294);
   graph->SetPoint(56,1023.4375,44.30266676);
   graph->SetPoint(57,1023.75,39.66165958);
   graph->SetPoint(58,1024.0625,35.65970537);
   graph->SetPoint(59,1024.375,32.20801027);
   graph->SetPoint(60,1024.6875,29.22491176);
   graph->SetPoint(61,1025,26.63843434);
   graph->SetPoint(62,1025.3125,24.38683258);
   graph->SetPoint(63,1025.625,22.41802056);
   graph->SetPoint(64,1026.25,19.16206871);
   graph->SetPoint(65,1026.875,16.60356196);
   graph->SetPoint(66,1027.5,14.55800802);
   graph->SetPoint(67,1028.125,12.89665879);
   graph->SetPoint(68,1028.75,11.52822584);
   graph->SetPoint(69,1030,9.424068197);
   graph->SetPoint(70,1031.25,7.898648018);
   graph->SetPoint(71,1032.5,6.75389012);
   graph->SetPoint(72,1033.75,5.870159807);
   graph->SetPoint(73,1035,5.171715017);
   graph->SetPoint(74,1036.25,4.608665602);
   graph->SetPoint(75,1037.5,4.147027175);
   graph->SetPoint(76,1038.75,3.762974318);
   graph->SetPoint(77,1040,3.43938278);
   graph->SetPoint(78,1041.25,3.163674375);
   graph->SetPoint(79,1042.5,2.926431793);
   graph->SetPoint(80,1043.75,2.72048377);
   graph->SetPoint(81,1045,2.540286199);
   graph->SetPoint(82,1046.25,2.381494356);
   graph->SetPoint(83,1047.5,2.240661467);
   graph->SetPoint(84,1048.75,2.115022577);
   graph->SetPoint(85,1050,2.002337121);
   graph->SetPoint(86,1050,2.002337121);
   graph->SetPoint(87,1051.25,2.002337121);
   graph->SetPoint(88,1051.25,0);
   
   TH1F *Graph_15 = new TH1F("Graph_15","Projection of ",100,993.5,1056.5);
   Graph_15->SetMinimum(0);
   Graph_15->SetMaximum(150.0168);
   Graph_15->SetDirectory(0);
   Graph_15->SetStats(0);
   Graph_15->SetMarkerStyle(20);
   Graph_15->GetXaxis()->SetNdivisions(505);
   Graph_15->GetXaxis()->SetLabelFont(132);
   Graph_15->GetXaxis()->SetLabelOffset(0.01);
   Graph_15->GetXaxis()->SetLabelSize(0.06);
   Graph_15->GetXaxis()->SetTitleSize(0.072);
   Graph_15->GetXaxis()->SetTitleOffset(0.95);
   Graph_15->GetXaxis()->SetTitleFont(132);
   Graph_15->GetYaxis()->SetLabelFont(132);
   Graph_15->GetYaxis()->SetLabelOffset(0.01);
   Graph_15->GetYaxis()->SetLabelSize(0.06);
   Graph_15->GetYaxis()->SetTitleSize(0.072);
   Graph_15->GetYaxis()->SetTitleOffset(0.85);
   Graph_15->GetYaxis()->SetTitleFont(132);
   Graph_15->GetZaxis()->SetLabelFont(132);
   Graph_15->GetZaxis()->SetLabelSize(0.06);
   Graph_15->GetZaxis()->SetTitleSize(0.072);
   Graph_15->GetZaxis()->SetTitleOffset(1.2);
   Graph_15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_15);
   
   graph->Draw("l");
   
   graph = new TGraph(46);
   graph->SetName("2");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,998.75,0);
   graph->SetPoint(1,998.75,75.24099731);
   graph->SetPoint(2,1000,75.24099731);
   graph->SetPoint(3,1001.25,76.82453862);
   graph->SetPoint(4,1002.5,78.35791923);
   graph->SetPoint(5,1003.75,79.84113915);
   graph->SetPoint(6,1005,81.27419839);
   graph->SetPoint(7,1006.25,82.65709693);
   graph->SetPoint(8,1007.5,83.98983478);
   graph->SetPoint(9,1008.75,85.27241195);
   graph->SetPoint(10,1010,86.50482843);
   graph->SetPoint(11,1011.25,87.68708421);
   graph->SetPoint(12,1012.5,88.81917931);
   graph->SetPoint(13,1013.75,89.90111372);
   graph->SetPoint(14,1015,90.93288743);
   graph->SetPoint(15,1016.25,91.91450046);
   graph->SetPoint(16,1017.5,92.8459528);
   graph->SetPoint(17,1018.75,93.72724445);
   graph->SetPoint(18,1020,94.55837541);
   graph->SetPoint(19,1021.25,95.33934568);
   graph->SetPoint(20,1022.5,96.07015526);
   graph->SetPoint(21,1023.75,96.75080415);
   graph->SetPoint(22,1025,97.38129235);
   graph->SetPoint(23,1026.25,97.96161986);
   graph->SetPoint(24,1027.5,98.49178669);
   graph->SetPoint(25,1028.75,98.97179282);
   graph->SetPoint(26,1030,99.40163826);
   graph->SetPoint(27,1031.25,99.78132302);
   graph->SetPoint(28,1032.5,100.1108471);
   graph->SetPoint(29,1033.75,100.3902105);
   graph->SetPoint(30,1035,100.6194131);
   graph->SetPoint(31,1036.25,100.7984551);
   graph->SetPoint(32,1037.5,100.9273364);
   graph->SetPoint(33,1038.75,101.0060571);
   graph->SetPoint(34,1040,101.034617);
   graph->SetPoint(35,1041.25,101.0130162);
   graph->SetPoint(36,1042.5,100.9412548);
   graph->SetPoint(37,1043.75,100.8193326);
   graph->SetPoint(38,1045,100.6472498);
   graph->SetPoint(39,1046.25,100.4250063);
   graph->SetPoint(40,1047.5,100.1526021);
   graph->SetPoint(41,1048.75,99.83003717);
   graph->SetPoint(42,1050,99.45731159);
   graph->SetPoint(43,1050,99.45731159);
   graph->SetPoint(44,1051.25,99.45731159);
   graph->SetPoint(45,1051.25,0);
   
   TH1F *Graph_26 = new TH1F("Graph_26","Projection of ",100,993.5,1056.5);
   Graph_26->SetMinimum(0);
   Graph_26->SetMaximum(111.1381);
   Graph_26->SetDirectory(0);
   Graph_26->SetStats(0);
   Graph_26->SetMarkerStyle(20);
   Graph_26->GetXaxis()->SetNdivisions(505);
   Graph_26->GetXaxis()->SetLabelFont(132);
   Graph_26->GetXaxis()->SetLabelOffset(0.01);
   Graph_26->GetXaxis()->SetLabelSize(0.06);
   Graph_26->GetXaxis()->SetTitleSize(0.072);
   Graph_26->GetXaxis()->SetTitleOffset(0.95);
   Graph_26->GetXaxis()->SetTitleFont(132);
   Graph_26->GetYaxis()->SetLabelFont(132);
   Graph_26->GetYaxis()->SetLabelOffset(0.01);
   Graph_26->GetYaxis()->SetLabelSize(0.06);
   Graph_26->GetYaxis()->SetTitleSize(0.072);
   Graph_26->GetYaxis()->SetTitleOffset(0.85);
   Graph_26->GetYaxis()->SetTitleFont(132);
   Graph_26->GetZaxis()->SetLabelFont(132);
   Graph_26->GetZaxis()->SetLabelSize(0.06);
   Graph_26->GetZaxis()->SetTitleSize(0.072);
   Graph_26->GetZaxis()->SetTitleOffset(1.2);
   Graph_26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_26);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(40);
   grae->SetName("chi_fit2");
   grae->SetTitle("Histogram of wdata2_plot__m_hh");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   grae->SetPoint(0,1000.625,60.36745);
   grae->SetPointError(0,0.625,0.625,8.162539,8.162539);
   grae->SetPoint(1,1001.875,84.24194);
   grae->SetPointError(1,0.625,0.625,9.443401,9.443401);
   grae->SetPoint(2,1003.125,74.24194);
   grae->SetPointError(2,0.625,0.625,8.898192,8.898192);
   grae->SetPoint(3,1004.375,80.46564);
   grae->SetPointError(3,0.625,0.625,9.577908,9.577908);
   grae->SetPoint(4,1005.625,75.55754);
   grae->SetPointError(4,0.625,0.625,9.443918,9.443918);
   grae->SetPoint(5,1006.875,79.04362);
   grae->SetPointError(5,0.625,0.625,9.561869,9.561869);
   grae->SetPoint(6,1008.125,107.1846);
   grae->SetPointError(6,0.625,0.625,11.15506,11.15506);
   grae->SetPoint(7,1009.375,104.8179);
   grae->SetPointError(7,0.625,0.625,11.18762,11.18762);
   grae->SetPoint(8,1010.625,113.6496);
   grae->SetPointError(8,0.625,0.625,11.52462,11.52462);
   grae->SetPoint(9,1011.875,109.0017);
   grae->SetPointError(9,0.625,0.625,11.57866,11.57866);
   grae->SetPoint(10,1013.125,101.7478);
   grae->SetPointError(10,0.625,0.625,11.22169,11.22169);
   grae->SetPoint(11,1014.375,99.10192);
   grae->SetPointError(11,0.625,0.625,10.71833,10.71833);
   grae->SetPoint(12,1015.625,126.0539);
   grae->SetPointError(12,0.625,0.625,12.19355,12.19355);
   grae->SetPoint(13,1016.875,150.0993);
   grae->SetPointError(13,0.625,0.625,12.94766,12.94766);
   grae->SetPoint(14,1018.125,208.5185);
   grae->SetPointError(14,0.625,0.625,15.162,15.162);
   grae->SetPoint(15,1019.375,239.5796);
   grae->SetPointError(15,0.625,0.625,16.10597,16.10597);
   grae->SetPoint(16,1020.625,199.4631);
   grae->SetPointError(16,0.625,0.625,14.68583,14.68583);
   grae->SetPoint(17,1021.875,194.4296);
   grae->SetPointError(17,0.625,0.625,14.54908,14.54908);
   grae->SetPoint(18,1023.125,151.1481);
   grae->SetPointError(18,0.625,0.625,12.9622,12.9622);
   grae->SetPoint(19,1024.375,123.4322);
   grae->SetPointError(19,0.625,0.625,11.65068,11.65068);
   grae->SetPoint(20,1025.625,131.5148);
   grae->SetPointError(20,0.625,0.625,12.05367,12.05367);
   grae->SetPoint(21,1026.875,129.7687);
   grae->SetPointError(21,0.625,0.625,12.01791,12.01791);
   grae->SetPoint(22,1028.125,103.4109);
   grae->SetPointError(22,0.625,0.625,10.90313,10.90313);
   grae->SetPoint(23,1029.375,105.4046);
   grae->SetPointError(23,0.625,0.625,10.87292,10.87292);
   grae->SetPoint(24,1030.625,98.91236);
   grae->SetPointError(24,0.625,0.625,10.65358,10.65358);
   grae->SetPoint(25,1031.875,87.19984);
   grae->SetPointError(25,0.625,0.625,10.08146,10.08146);
   grae->SetPoint(26,1033.125,106.6648);
   grae->SetPointError(26,0.625,0.625,11.09132,11.09132);
   grae->SetPoint(27,1034.375,95.03155);
   grae->SetPointError(27,0.625,0.625,10.40624,10.40624);
   grae->SetPoint(28,1035.625,112.3864);
   grae->SetPointError(28,0.625,0.625,11.25171,11.25171);
   grae->SetPoint(29,1036.875,107.5147);
   grae->SetPointError(29,0.625,0.625,11.01322,11.01322);
   grae->SetPoint(30,1038.125,76.05322);
   grae->SetPointError(30,0.625,0.625,9.608669,9.608669);
   grae->SetPoint(31,1039.375,115.7811);
   grae->SetPointError(31,0.625,0.625,11.51382,11.51382);
   grae->SetPoint(32,1040.625,116.6984);
   grae->SetPointError(32,0.625,0.625,11.4898,11.4898);
   grae->SetPoint(33,1041.875,105.6311);
   grae->SetPointError(33,0.625,0.625,10.94721,10.94721);
   grae->SetPoint(34,1043.125,117.5301);
   grae->SetPointError(34,0.625,0.625,11.47474,11.47474);
   grae->SetPoint(35,1044.375,97.11987);
   grae->SetPointError(35,0.625,0.625,10.25407,10.25407);
   grae->SetPoint(36,1045.625,99.24537);
   grae->SetPointError(36,0.625,0.625,10.4209,10.4209);
   grae->SetPoint(37,1046.875,92.11137);
   grae->SetPointError(37,0.625,0.625,10.42122,10.42122);
   grae->SetPoint(38,1048.125,114.6527);
   grae->SetPointError(38,0.625,0.625,11.48382,11.48382);
   grae->SetPoint(39,1049.375,105.42);
   grae->SetPointError(39,0.625,0.625,10.89031,10.89031);
   
   TH1F *Graph_chi_fit24 = new TH1F("Graph_chi_fit24","Histogram of wdata2_plot__m_hh",100,995,1055);
   Graph_chi_fit24->SetMinimum(31.85684);
   Graph_chi_fit24->SetMaximum(276.0336);
   Graph_chi_fit24->SetDirectory(0);
   Graph_chi_fit24->SetStats(0);
   Graph_chi_fit24->SetMarkerStyle(20);
   Graph_chi_fit24->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit24->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit24->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit24->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit24->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit24->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit24->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit24->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit24->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit24->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit24->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit24->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit24->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit24->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit24->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit24->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit24->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit24->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit24);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.23,0.8,0.35,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *text = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_29be890__4 = new TH1D("frame_29be890__4","A RooPlot of \"\"",40,1000,1050);
   frame_29be890__4->SetBinContent(1,268.4698);
   frame_29be890__4->SetMinimum(0.001);
   frame_29be890__4->SetMaximum(291.8267);
   frame_29be890__4->SetEntries(1);
   frame_29be890__4->SetDirectory(0);
   frame_29be890__4->SetStats(0);
   frame_29be890__4->SetMarkerStyle(20);
   frame_29be890__4->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29be890__4->GetXaxis()->SetNdivisions(505);
   frame_29be890__4->GetXaxis()->SetLabelFont(132);
   frame_29be890__4->GetXaxis()->SetLabelOffset(0.02);
   frame_29be890__4->GetXaxis()->SetLabelSize(0.06);
   frame_29be890__4->GetXaxis()->SetTitleSize(0.065);
   frame_29be890__4->GetXaxis()->SetTitleOffset(1.15);
   frame_29be890__4->GetXaxis()->SetTitleFont(132);
   frame_29be890__4->GetYaxis()->SetTitle("Candidates / (1.25 MeV/#it{c}^{2})");
   frame_29be890__4->GetYaxis()->SetLabelFont(132);
   frame_29be890__4->GetYaxis()->SetLabelOffset(0.01);
   frame_29be890__4->GetYaxis()->SetLabelSize(0.06);
   frame_29be890__4->GetYaxis()->SetTitleSize(0.072);
   frame_29be890__4->GetYaxis()->SetTitleOffset(1.1);
   frame_29be890__4->GetYaxis()->SetTitleFont(132);
   frame_29be890__4->GetZaxis()->SetLabelFont(132);
   frame_29be890__4->GetZaxis()->SetLabelSize(0.06);
   frame_29be890__4->GetZaxis()->SetTitleSize(0.072);
   frame_29be890__4->GetZaxis()->SetTitleOffset(1.2);
   frame_29be890__4->GetZaxis()->SetTitleFont(132);
   frame_29be890__4->Draw("AXISSAME");
   cm_mkk_run2_narr_pic1->Modified();
   cm_mkk_run2_narr_pic1->cd();
   cm_mkk_run2_narr_pic1->SetSelected(cm_mkk_run2_narr_pic1);
}


==> figs/Fig6a.C <==
void Fig6a()
{
//=========Macro generated from canvas: narr_bs_run1_pic1/
//=========  (Mon Oct 26 17:11:15 2020) by ROOT version 6.22/00
   TCanvas *narr_bs_run1_pic1 = new TCanvas("narr_bs_run1_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   narr_bs_run1_pic1->SetHighLightColor(2);
   narr_bs_run1_pic1->Range(988.3117,-762.929,1053.247,4005.384);
   narr_bs_run1_pic1->SetFillColor(0);
   narr_bs_run1_pic1->SetBorderMode(0);
   narr_bs_run1_pic1->SetBorderSize(2);
   narr_bs_run1_pic1->SetTickx(1);
   narr_bs_run1_pic1->SetTicky(1);
   narr_bs_run1_pic1->SetLeftMargin(0.18);
   narr_bs_run1_pic1->SetRightMargin(0.05);
   narr_bs_run1_pic1->SetTopMargin(0.05);
   narr_bs_run1_pic1->SetBottomMargin(0.16);
   narr_bs_run1_pic1->SetFrameBorderMode(0);
   narr_bs_run1_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_29bce650__1 = new TH1D("frame_29bce650__1","A RooPlot of \"\"",100,1000,1050);
   frame_29bce650__1->SetBinContent(1,3465.472);
   frame_29bce650__1->SetMinimum(0.001);
   frame_29bce650__1->SetMaximum(3766.968);
   frame_29bce650__1->SetEntries(1);
   frame_29bce650__1->SetDirectory(0);
   frame_29bce650__1->SetStats(0);
   frame_29bce650__1->SetMarkerStyle(20);
   frame_29bce650__1->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29bce650__1->GetXaxis()->SetNdivisions(505);
   frame_29bce650__1->GetXaxis()->SetLabelFont(132);
   frame_29bce650__1->GetXaxis()->SetLabelOffset(0.02);
   frame_29bce650__1->GetXaxis()->SetLabelSize(0.06);
   frame_29bce650__1->GetXaxis()->SetTitleSize(0.065);
   frame_29bce650__1->GetXaxis()->SetTitleOffset(1.15);
   frame_29bce650__1->GetXaxis()->SetTitleFont(132);
   frame_29bce650__1->GetYaxis()->SetTitle("Candidates / (0.50 MeV/#it{c}^{2})");
   frame_29bce650__1->GetYaxis()->SetLabelFont(132);
   frame_29bce650__1->GetYaxis()->SetLabelOffset(0.01);
   frame_29bce650__1->GetYaxis()->SetLabelSize(0.06);
   frame_29bce650__1->GetYaxis()->SetTitleSize(0.072);
   frame_29bce650__1->GetYaxis()->SetTitleOffset(1.2);
   frame_29bce650__1->GetYaxis()->SetTitleFont(132);
   frame_29bce650__1->GetZaxis()->SetLabelFont(132);
   frame_29bce650__1->GetZaxis()->SetLabelSize(0.06);
   frame_29bce650__1->GetZaxis()->SetTitleSize(0.072);
   frame_29bce650__1->GetZaxis()->SetTitleOffset(1.2);
   frame_29bce650__1->GetZaxis()->SetTitleFont(132);
   frame_29bce650__1->Draw("FUNC");
   
   Double_t h_bs_wdata1_fx3001[100] = {
   1000.25,
   1000.75,
   1001.25,
   1001.75,
   1002.25,
   1002.75,
   1003.25,
   1003.75,
   1004.25,
   1004.75,
   1005.25,
   1005.75,
   1006.25,
   1006.75,
   1007.25,
   1007.75,
   1008.25,
   1008.75,
   1009.25,
   1009.75,
   1010.25,
   1010.75,
   1011.25,
   1011.75,
   1012.25,
   1012.75,
   1013.25,
   1013.75,
   1014.25,
   1014.75,
   1015.25,
   1015.75,
   1016.25,
   1016.75,
   1017.25,
   1017.75,
   1018.25,
   1018.75,
   1019.25,
   1019.75,
   1020.25,
   1020.75,
   1021.25,
   1021.75,
   1022.25,
   1022.75,
   1023.25,
   1023.75,
   1024.25,
   1024.75,
   1025.25,
   1025.75,
   1026.25,
   1026.75,
   1027.25,
   1027.75,
   1028.25,
   1028.75,
   1029.25,
   1029.75,
   1030.25,
   1030.75,
   1031.25,
   1031.75,
   1032.25,
   1032.75,
   1033.25,
   1033.75,
   1034.25,
   1034.75,
   1035.25,
   1035.75,
   1036.25,
   1036.75,
   1037.25,
   1037.75,
   1038.25,
   1038.75,
   1039.25,
   1039.75,
   1040.25,
   1040.75,
   1041.25,
   1041.75,
   1042.25,
   1042.75,
   1043.25,
   1043.75,
   1044.25,
   1044.75,
   1045.25,
   1045.75,
   1046.25,
   1046.75,
   1047.25,
   1047.75,
   1048.25,
   1048.75,
   1049.25,
   1049.75};
   Double_t h_bs_wdata1_fy3001[100] = {
   27,
   27,
   32,
   42,
   35,
   39,
   35,
   45,
   49,
   50,
   42,
   55,
   59,
   70,
   58,
   82,
   111,
   88,
   120,
   124,
   133,
   149,
   168,
   228,
   246,
   305,
   361,
   431,
   496,
   643,
   776,
   1007,
   1254,
   1597,
   1938,
   2438,
   2794,
   3051,
   3152,
   3243,
   3044,
   2806,
   2407,
   2059,
   1781,
   1481,
   1204,
   1008,
   888,
   740,
   627,
   562,
   512,
   494,
   409,
   377,
   322,
   345,
   275,
   253,
   236,
   209,
   189,
   177,
   190,
   188,
   179,
   166,
   146,
   155,
   125,
   132,
   120,
   125,
   114,
   124,
   126,
   94,
   130,
   103,
   107,
   109,
   96,
   103,
   81,
   86,
   104,
   98,
   88,
   80,
   62,
   83,
   77,
   75,
   79,
   65,
   56,
   64,
   84,
   67};
   Double_t h_bs_wdata1_felx3001[100] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_bs_wdata1_fely3001[100] = {
   5.163771,
   5.163771,
   5.627135,
   6.454831,
   5.887675,
   6.218102,
   5.887675,
   6.683179,
   6.976026,
   7.047337,
   6.454831,
   7.39358,
   7.659312,
   8.346566,
   7.593751,
   9.036884,
   10.04751,
   9.362975,
   10.46586,
   10.64675,
   11.0434,
   11.71679,
   12.47112,
   14.60794,
   15.19235,
   16.97141,
   18.50658,
   20.26656,
   21.77667,
   24.86237,
   27.36126,
   31.2372,
   34.91539,
   39.46561,
   43.52556,
   48.87864,
   52.36067,
   54.73812,
   55.6449,
   56.44954,
   54.67472,
   52.47405,
   48.56373,
   44.87896,
   41.70486,
   37.98701,
   34.20231,
   31.25295,
   29.30352,
   26.70754,
   24.54496,
   23.21181,
   22.13294,
   21.73173,
   19.72993,
   18.92292,
   17.45132,
   18.0809,
   16.09066,
   15.41383,
   14.87043,
   13.96548,
   13.25682,
   12.81353,
   13.29311,
   13.22042,
   12.88843,
   12.3938,
   11.59339,
   11.95994,
   10.69151,
   11,
   10.46586,
   10.69151,
   10.18878,
   10.64675,
   10.7361,
   9.678086,
   10.91271,
   9.661201,
   9.856158,
   9.952272,
   9.780867,
   9.661201,
   8.981384,
   9.255555,
   9.710289,
   9.882579,
   9.362975,
   8.925539,
   7.852713,
   9.092044,
   8.755868,
   8.640903,
   8.869343,
   8.041463,
   7.4609,
   7.979042,
   9.146873,
   8.164873};
   Double_t h_bs_wdata1_fehx3001[100] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_bs_wdata1_fehy3001[100] = {
   6.260244,
   6.260244,
   6.715753,
   7.53218,
   6.97241,
   7.298372,
   6.97241,
   7.757905,
   8.047634,
   8.118225,
   7.53218,
   8.461166,
   8.724565,
   9.406468,
   8.659564,
   10.09222,
   11.04751,
   10.41639,
   11.46586,
   11.64675,
   12.0434,
   12.71679,
   13.47112,
   15.60794,
   16.19235,
   17.97141,
   19.50658,
   21.26656,
   22.77667,
   25.86237,
   28.36126,
   32.2372,
   35.91539,
   40.46561,
   44.52556,
   49.87864,
   53.36067,
   55.73812,
   56.6449,
   57.44954,
   55.67472,
   53.47405,
   49.56373,
   45.87896,
   42.70486,
   38.98701,
   35.20231,
   32.25295,
   30.30352,
   27.70754,
   25.54496,
   24.21181,
   23.13294,
   22.73173,
   20.72993,
   19.92292,
   18.45132,
   19.0809,
   17.09066,
   16.41383,
   15.87043,
   14.96548,
   14.25682,
   13.81353,
   14.29311,
   14.22042,
   13.88843,
   13.3938,
   12.59339,
   12.95994,
   11.69151,
   12,
   11.46586,
   11.69151,
   11.18878,
   11.64675,
   11.7361,
   10.72977,
   11.91271,
   10.6612,
   10.85616,
   10.95227,
   10.83201,
   10.6612,
   10.03706,
   10.30959,
   10.71029,
   10.93319,
   10.41639,
   9.981567,
   8.916365,
   10.14705,
   9.812979,
   9.698771,
   9.925725,
   9.103628,
   8.527879,
   9.041691,
   10.20155,
   9.226102};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_bs_wdata1_fx3001,h_bs_wdata1_fy3001,h_bs_wdata1_felx3001,h_bs_wdata1_fehx3001,h_bs_wdata1_fely3001,h_bs_wdata1_fehy3001);
   grae->SetName("h_bs_wdata1");
   grae->SetTitle("Histogram of bs_wdata1_plot__m_hh");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_h_bs_wdata13001 = new TH1F("Graph_h_bs_wdata13001","Histogram of bs_wdata1_plot__m_hh",100,995,1055);
   Graph_h_bs_wdata13001->SetMinimum(19.65261);
   Graph_h_bs_wdata13001->SetMaximum(3628.311);
   Graph_h_bs_wdata13001->SetDirectory(0);
   Graph_h_bs_wdata13001->SetStats(0);
   Graph_h_bs_wdata13001->SetMarkerStyle(20);
   Graph_h_bs_wdata13001->GetXaxis()->SetNdivisions(505);
   Graph_h_bs_wdata13001->GetXaxis()->SetLabelFont(132);
   Graph_h_bs_wdata13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_bs_wdata13001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_bs_wdata13001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_bs_wdata13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_bs_wdata13001->GetXaxis()->SetTitleFont(132);
   Graph_h_bs_wdata13001->GetYaxis()->SetLabelFont(132);
   Graph_h_bs_wdata13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_bs_wdata13001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_bs_wdata13001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_bs_wdata13001->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_bs_wdata13001->GetYaxis()->SetTitleFont(132);
   Graph_h_bs_wdata13001->GetZaxis()->SetLabelFont(132);
   Graph_h_bs_wdata13001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_bs_wdata13001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_bs_wdata13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_bs_wdata13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_bs_wdata13001);
   
   grae->Draw("p");
   
   Double_t chi_all1_fx1[133] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.25,
   1014.5,
   1014.75,
   1015,
   1015.25,
   1015.5,
   1015.75,
   1016,
   1016.25,
   1016.5,
   1016.75,
   1017,
   1017.25,
   1017.5,
   1018,
   1018.25,
   1018.5,
   1018.625,
   1018.75,
   1018.875,
   1019,
   1019.125,
   1019.25,
   1019.375,
   1019.5,
   1019.625,
   1019.75,
   1019.875,
   1020,
   1020.125,
   1020.25,
   1020.375,
   1020.5,
   1020.75,
   1021,
   1021.5,
   1021.75,
   1022,
   1022.25,
   1022.5,
   1022.75,
   1023,
   1023.25,
   1023.5,
   1023.75,
   1024,
   1024.25,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t chi_all1_fy1[133] = {
   0,
   24.51363,
   24.51363,
   26.09803,
   27.84179,
   29.76175,
   31.87673,
   34.20922,
   36.79068,
   39.65941,
   42.85569,
   46.4248,
   50.42064,
   54.91237,
   59.98335,
   65.73035,
   72.26903,
   79.74105,
   88.32471,
   98.24145,
   109.7665,
   123.2465,
   139.1236,
   157.9664,
   180.5168,
   207.757,
   241.002,
   282.0301,
   333.2689,
   398.0609,
   481.0119,
   531.1781,
   588.3794,
   653.7043,
   728.3591,
   813.6425,
   910.8955,
   1021.418,
   1146.347,
   1286.497,
   1442.148,
   1612.819,
   1797.031,
   1992.098,
   2193.99,
   2595.525,
   2781.113,
   2946.246,
   3018.74,
   3083.329,
   3139.217,
   3185.708,
   3222.225,
   3248.325,
   3263.71,
   3268.235,
   3261.914,
   3244.914,
   3217.552,
   3180.286,
   3133.7,
   3078.492,
   3015.446,
   2945.424,
   2788.111,
   2614.044,
   2244.272,
   2060.808,
   1884.532,
   1718.558,
   1564.833,
   1424.313,
   1297.168,
   1183,
   1081.029,
   990.2653,
   909.6182,
   837.9906,
   774.3336,
   667.1506,
   581.4803,
   512.2402,
   455.617,
   408.7737,
   369.5968,
   336.5049,
   308.3022,
   284.0654,
   263.0727,
   244.7565,
   228.6754,
   214.4788,
   201.8803,
   190.6443,
   180.5766,
   171.517,
   163.3307,
   155.907,
   149.1539,
   142.9943,
   137.359,
   132.1877,
   127.4292,
   123.0394,
   118.98,
   115.2177,
   111.7233,
   108.4727,
   105.4463,
   102.6262,
   99.99073,
   97.51707,
   95.19263,
   93.01131,
   90.96855,
   89.04928,
   87.23658,
   85.52173,
   83.9008,
   82.3711,
   80.92425,
   79.55161,
   78.24836,
   77.01188,
   75.83991,
   74.72665,
   73.66576,
   72.65384,
   71.68919,
   70.77067,
   70.77067,
   0,
   70.77067};
   TGraph *graph = new TGraph(133,chi_all1_fx1,chi_all1_fy1);
   graph->SetName("chi_all1");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_chi_all11 = new TH1F("Graph_chi_all11","Projection of ",133,994.4,1055.6);
   Graph_chi_all11->SetMinimum(0);
   Graph_chi_all11->SetMaximum(3595.059);
   Graph_chi_all11->SetDirectory(0);
   Graph_chi_all11->SetStats(0);
   Graph_chi_all11->SetMarkerStyle(20);
   Graph_chi_all11->GetXaxis()->SetNdivisions(505);
   Graph_chi_all11->GetXaxis()->SetLabelFont(132);
   Graph_chi_all11->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all11->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all11->GetXaxis()->SetTitleFont(132);
   Graph_chi_all11->GetYaxis()->SetLabelFont(132);
   Graph_chi_all11->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all11->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all11->GetYaxis()->SetTitleFont(132);
   Graph_chi_all11->GetZaxis()->SetLabelFont(132);
   Graph_chi_all11->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all11->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all11->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all11);
   
   graph->Draw("l");
   
   Double_t bs_phikk_fx2[133] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.25,
   1014.5,
   1014.75,
   1015,
   1015.25,
   1015.5,
   1015.75,
   1016,
   1016.25,
   1016.5,
   1016.75,
   1017,
   1017.25,
   1017.5,
   1018,
   1018.25,
   1018.5,
   1018.625,
   1018.75,
   1018.875,
   1019,
   1019.125,
   1019.25,
   1019.375,
   1019.5,
   1019.625,
   1019.75,
   1019.875,
   1020,
   1020.125,
   1020.25,
   1020.375,
   1020.5,
   1020.75,
   1021,
   1021.5,
   1021.75,
   1022,
   1022.25,
   1022.5,
   1022.75,
   1023,
   1023.25,
   1023.5,
   1023.75,
   1024,
   1024.25,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t bs_phikk_fy2[133] = {
   0,
   12.64988,
   12.64988,
   14.09516,
   15.69434,
   17.46645,
   19.43345,
   21.62076,
   24.05797,
   26.77963,
   29.82625,
   33.24556,
   37.09412,
   41.43925,
   46.36155,
   51.95815,
   58.34679,
   65.67129,
   74.10856,
   83.87802,
   95.25419,
   108.5838,
   124.3089,
   143,
   165.4006,
   192.4927,
   225.5885,
   266.4635,
   317.5451,
   382.1764,
   464.9606,
   515.0399,
   572.151,
   637.382,
   711.9393,
   797.1217,
   894.2702,
   1004.685,
   1129.505,
   1269.542,
   1425.076,
   1595.627,
   1779.715,
   1974.653,
   2176.414,
   2577.692,
   2763.16,
   2928.182,
   3000.623,
   3065.163,
   3121.003,
   3167.45,
   3203.925,
   3229.985,
   3245.333,
   3249.825,
   3243.473,
   3226.444,
   3199.055,
   3161.766,
   3115.159,
   3059.932,
   2996.87,
   2926.833,
   2769.497,
   2595.414,
   2225.618,
   2042.143,
   1865.853,
   1699.859,
   1546.111,
   1405.563,
   1278.386,
   1164.183,
   1062.177,
   971.3734,
   890.6846,
   819.0129,
   755.3087,
   648.0234,
   562.2424,
   492.886,
   436.1433,
   389.181,
   349.8875,
   316.6779,
   288.35,
   263.9816,
   242.8576,
   224.4167,
   208.2143,
   193.8945,
   181.1696,
   169.8052,
   159.6089,
   150.4212,
   142.1093,
   134.5619,
   127.6847,
   121.3981,
   115.6338,
   110.3334,
   105.4464,
   100.9293,
   96.74408,
   92.85761,
   89.2409,
   85.86841,
   82.71764,
   79.76863,
   77.00369,
   74.40706,
   71.96464,
   69.66383,
   67.49331,
   65.4429,
   63.50339,
   61.66649,
   59.92466,
   58.27107,
   56.69951,
   55.20431,
   53.7803,
   52.42274,
   51.12731,
   49.89001,
   48.7072,
   47.57551,
   46.49184,
   45.45331,
   45.45331,
   0,
   45.45331};
   graph = new TGraph(133,bs_phikk_fx2,bs_phikk_fy2);
   graph->SetName("bs_phikk");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bs_phikk2 = new TH1F("Graph_bs_phikk2","Projection of ",133,994.4,1055.6);
   Graph_bs_phikk2->SetMinimum(0);
   Graph_bs_phikk2->SetMaximum(3574.807);
   Graph_bs_phikk2->SetDirectory(0);
   Graph_bs_phikk2->SetStats(0);
   Graph_bs_phikk2->SetMarkerStyle(20);
   Graph_bs_phikk2->GetXaxis()->SetNdivisions(505);
   Graph_bs_phikk2->GetXaxis()->SetLabelFont(132);
   Graph_bs_phikk2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs_phikk2->GetXaxis()->SetLabelSize(0.06);
   Graph_bs_phikk2->GetXaxis()->SetTitleSize(0.072);
   Graph_bs_phikk2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs_phikk2->GetXaxis()->SetTitleFont(132);
   Graph_bs_phikk2->GetYaxis()->SetLabelFont(132);
   Graph_bs_phikk2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs_phikk2->GetYaxis()->SetLabelSize(0.06);
   Graph_bs_phikk2->GetYaxis()->SetTitleSize(0.072);
   Graph_bs_phikk2->GetYaxis()->SetTitleOffset(0.85);
   Graph_bs_phikk2->GetYaxis()->SetTitleFont(132);
   Graph_bs_phikk2->GetZaxis()->SetLabelFont(132);
   Graph_bs_phikk2->GetZaxis()->SetLabelSize(0.06);
   Graph_bs_phikk2->GetZaxis()->SetTitleSize(0.072);
   Graph_bs_phikk2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs_phikk2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs_phikk2);
   
   graph->Draw("l");
   
   Double_t bs_nonkk_fx3[106] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.5,
   1015,
   1015.5,
   1016,
   1016.5,
   1017,
   1017.5,
   1018,
   1018.5,
   1019,
   1019.5,
   1020,
   1020.5,
   1021,
   1021.5,
   1022,
   1022.5,
   1023,
   1023.5,
   1024,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t bs_nonkk_fy3[106] = {
   0,
   11.22114,
   11.22114,
   11.34624,
   11.47283,
   11.60054,
   11.72908,
   11.85823,
   11.98783,
   12.11776,
   12.24791,
   12.37822,
   12.50861,
   12.63904,
   12.76948,
   12.89989,
   13.03024,
   13.16052,
   13.29072,
   13.42081,
   13.55079,
   13.68064,
   13.81037,
   13.93997,
   14.06942,
   14.19873,
   14.3279,
   14.45692,
   14.58579,
   14.71451,
   14.84307,
   14.97148,
   15.09974,
   15.22784,
   15.35578,
   15.48356,
   15.61119,
   15.73866,
   15.86597,
   15.99313,
   16.12012,
   16.24696,
   16.37364,
   16.50016,
   16.62652,
   16.75272,
   16.87876,
   17.00464,
   17.13036,
   17.25592,
   17.38132,
   17.50656,
   17.63164,
   17.75656,
   17.88132,
   18.00591,
   18.13035,
   18.25462,
   18.37873,
   18.50267,
   18.62645,
   18.75007,
   18.87353,
   18.99682,
   19.11995,
   19.24291,
   19.3657,
   19.48833,
   19.6108,
   19.7331,
   19.85523,
   19.9772,
   20.09899,
   20.22062,
   20.34209,
   20.46338,
   20.5845,
   20.70546,
   20.82624,
   20.94686,
   21.0673,
   21.18757,
   21.30768,
   21.42761,
   21.54737,
   21.66695,
   21.78636,
   21.9056,
   22.02467,
   22.14356,
   22.26228,
   22.38082,
   22.49919,
   22.61738,
   22.7354,
   22.85324,
   22.9709,
   23.08839,
   23.2057,
   23.32283,
   23.43978,
   23.55656,
   23.67315,
   23.67315,
   0,
   23.67315};
   graph = new TGraph(106,bs_nonkk_fx3,bs_nonkk_fy3);
   graph->SetName("bs_nonkk");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bs_nonkk3 = new TH1F("Graph_bs_nonkk3","Projection of ",106,994.4,1055.6);
   Graph_bs_nonkk3->SetMinimum(0);
   Graph_bs_nonkk3->SetMaximum(26.04047);
   Graph_bs_nonkk3->SetDirectory(0);
   Graph_bs_nonkk3->SetStats(0);
   Graph_bs_nonkk3->SetMarkerStyle(20);
   Graph_bs_nonkk3->GetXaxis()->SetNdivisions(505);
   Graph_bs_nonkk3->GetXaxis()->SetLabelFont(132);
   Graph_bs_nonkk3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs_nonkk3->GetXaxis()->SetLabelSize(0.06);
   Graph_bs_nonkk3->GetXaxis()->SetTitleSize(0.072);
   Graph_bs_nonkk3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs_nonkk3->GetXaxis()->SetTitleFont(132);
   Graph_bs_nonkk3->GetYaxis()->SetLabelFont(132);
   Graph_bs_nonkk3->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs_nonkk3->GetYaxis()->SetLabelSize(0.06);
   Graph_bs_nonkk3->GetYaxis()->SetTitleSize(0.072);
   Graph_bs_nonkk3->GetYaxis()->SetTitleOffset(0.85);
   Graph_bs_nonkk3->GetYaxis()->SetTitleFont(132);
   Graph_bs_nonkk3->GetZaxis()->SetLabelFont(132);
   Graph_bs_nonkk3->GetZaxis()->SetLabelSize(0.06);
   Graph_bs_nonkk3->GetZaxis()->SetTitleSize(0.072);
   Graph_bs_nonkk3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs_nonkk3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs_nonkk3);
   
   graph->Draw("l");
   
   Double_t cm_nonkk_fx4[133] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.25,
   1014.5,
   1014.75,
   1015,
   1015.25,
   1015.5,
   1015.75,
   1016,
   1016.25,
   1016.5,
   1016.75,
   1017,
   1017.5,
   1017.75,
   1018,
   1018.125,
   1018.25,
   1018.5,
   1018.625,
   1018.75,
   1018.875,
   1019,
   1019.125,
   1019.25,
   1019.375,
   1019.5,
   1019.625,
   1019.75,
   1019.875,
   1020,
   1020.25,
   1020.5,
   1020.75,
   1021,
   1021.5,
   1021.75,
   1022,
   1022.25,
   1022.5,
   1022.75,
   1023,
   1023.5,
   1023.75,
   1024,
   1024.25,
   1024.5,
   1024.75,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.25,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t cm_nonkk_fy4[133] = {
   0,
   0.4629635,
   0.4629635,
   0.46536,
   0.4718963,
   0.4807764,
   0.4891349,
   0.4942554,
   0.4981663,
   0.5047485,
   0.5138698,
   0.5231365,
   0.5299696,
   0.536247,
   0.5447633,
   0.5551881,
   0.5654601,
   0.5734389,
   0.58053,
   0.5887675,
   0.5988445,
   0.6108276,
   0.6244076,
   0.6382827,
   0.6503112,
   0.6611077,
   0.6731443,
   0.6894141,
   0.7100108,
   0.7344641,
   0.7652954,
   0.7842865,
   0.8066713,
   0.832856,
   0.8626127,
   0.8959703,
   0.9328619,
   0.9725604,
   1.014928,
   1.060653,
   1.109866,
   1.162621,
   1.220141,
   1.345231,
   1.408063,
   1.468161,
   1.496418,
   1.521675,
   1.566288,
   1.585296,
   1.601909,
   1.616009,
   1.627504,
   1.636323,
   1.642421,
   1.645781,
   1.646631,
   1.644772,
   1.640239,
   1.633087,
   1.623391,
   1.596776,
   1.561402,
   1.518378,
   1.469277,
   1.361026,
   1.305971,
   1.254285,
   1.207622,
   1.165369,
   1.127669,
   1.094253,
   1.034199,
   1.007835,
   0.9841438,
   0.9630794,
   0.9449941,
   0.9298621,
   0.9171203,
   0.8977031,
   0.8843961,
   0.8742799,
   0.8641063,
   0.8516005,
   0.8403951,
   0.837429,
   0.8370692,
   0.840181,
   0.8434561,
   0.8401692,
   0.8337209,
   0.8295153,
   0.8286024,
   0.82991,
   0.8317704,
   0.8332488,
   0.832415,
   0.8298846,
   0.8279665,
   0.8292108,
   0.8325805,
   0.8363158,
   0.839581,
   0.8419146,
   0.8429787,
   0.8425506,
   0.8404287,
   0.8381607,
   0.8384852,
   0.8436193,
   0.8494023,
   0.8489159,
   0.843616,
   0.8400027,
   0.8448481,
   0.8532575,
   0.8574976,
   0.8571621,
   0.8558439,
   0.857676,
   0.860509,
   0.8613602,
   0.8605817,
   0.8602769,
   0.862518,
   0.8654996,
   0.8665209,
   0.8655369,
   0.8639776,
   0.8635439,
   0.8635439,
   0,
   0.8635439};
   graph = new TGraph(133,cm_nonkk_fx4,cm_nonkk_fy4);
   graph->SetName("cm_nonkk");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_cm_nonkk4 = new TH1F("Graph_cm_nonkk4","Projection of ",133,994.4,1055.6);
   Graph_cm_nonkk4->SetMinimum(0);
   Graph_cm_nonkk4->SetMaximum(1.811294);
   Graph_cm_nonkk4->SetDirectory(0);
   Graph_cm_nonkk4->SetStats(0);
   Graph_cm_nonkk4->SetMarkerStyle(20);
   Graph_cm_nonkk4->GetXaxis()->SetNdivisions(505);
   Graph_cm_nonkk4->GetXaxis()->SetLabelFont(132);
   Graph_cm_nonkk4->GetXaxis()->SetLabelOffset(0.01);
   Graph_cm_nonkk4->GetXaxis()->SetLabelSize(0.06);
   Graph_cm_nonkk4->GetXaxis()->SetTitleSize(0.072);
   Graph_cm_nonkk4->GetXaxis()->SetTitleOffset(0.95);
   Graph_cm_nonkk4->GetXaxis()->SetTitleFont(132);
   Graph_cm_nonkk4->GetYaxis()->SetLabelFont(132);
   Graph_cm_nonkk4->GetYaxis()->SetLabelOffset(0.01);
   Graph_cm_nonkk4->GetYaxis()->SetLabelSize(0.06);
   Graph_cm_nonkk4->GetYaxis()->SetTitleSize(0.072);
   Graph_cm_nonkk4->GetYaxis()->SetTitleOffset(0.85);
   Graph_cm_nonkk4->GetYaxis()->SetTitleFont(132);
   Graph_cm_nonkk4->GetZaxis()->SetLabelFont(132);
   Graph_cm_nonkk4->GetZaxis()->SetLabelSize(0.06);
   Graph_cm_nonkk4->GetZaxis()->SetTitleSize(0.072);
   Graph_cm_nonkk4->GetZaxis()->SetTitleOffset(1.2);
   Graph_cm_nonkk4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cm_nonkk4);
   
   graph->Draw("l");
   
   Double_t lb_nonkk_fx5[106] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.5,
   1015,
   1015.5,
   1016,
   1016.5,
   1017,
   1017.5,
   1018,
   1018.5,
   1019,
   1019.5,
   1020,
   1020.5,
   1021,
   1021.5,
   1022,
   1022.5,
   1023,
   1023.5,
   1024,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t lb_nonkk_fy5[106] = {
   0,
   0.1796497,
   0.1796497,
   0.1912769,
   0.2027208,
   0.2139838,
   0.2250679,
   0.2359753,
   0.2467081,
   0.2572683,
   0.2676583,
   0.27788,
   0.2879357,
   0.2978274,
   0.3075574,
   0.3171276,
   0.3265403,
   0.3357976,
   0.3449016,
   0.3538544,
   0.3626583,
   0.3713152,
   0.3798274,
   0.388197,
   0.3964261,
   0.4045169,
   0.4124714,
   0.4202919,
   0.4279803,
   0.435539,
   0.44297,
   0.4502754,
   0.4574574,
   0.4645181,
   0.4714596,
   0.4782841,
   0.4849937,
   0.4915905,
   0.4980768,
   0.5044545,
   0.5107258,
   0.5168929,
   0.5229579,
   0.528923,
   0.5347902,
   0.5405617,
   0.5462396,
   0.5518261,
   0.5573233,
   0.5627333,
   0.5680583,
   0.5733003,
   0.5784616,
   0.5835442,
   0.5885503,
   0.5934821,
   0.5983416,
   0.603131,
   0.6078524,
   0.6125079,
   0.6170997,
   0.62163,
   0.6261008,
   0.6305142,
   0.6348725,
   0.6391778,
   0.6434321,
   0.6476376,
   0.6517964,
   0.6559108,
   0.6599827,
   0.6640144,
   0.6680079,
   0.6719655,
   0.6758892,
   0.6797811,
   0.6836435,
   0.6874784,
   0.691288,
   0.6950743,
   0.6988396,
   0.702586,
   0.7063155,
   0.7100304,
   0.7137327,
   0.7174247,
   0.7211083,
   0.7247859,
   0.7284594,
   0.732131,
   0.7358029,
   0.7394772,
   0.743156,
   0.7468414,
   0.7505357,
   0.7542408,
   0.757959,
   0.7616924,
   0.7654431,
   0.7692133,
   0.773005,
   0.7768204,
   0.7806617,
   0.7806617,
   0,
   0.7806617};
   graph = new TGraph(106,lb_nonkk_fx5,lb_nonkk_fy5);
   graph->SetName("lb_nonkk");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_lb_nonkk5 = new TH1F("Graph_lb_nonkk5","Projection of ",106,994.4,1055.6);
   Graph_lb_nonkk5->SetMinimum(0);
   Graph_lb_nonkk5->SetMaximum(0.8587279);
   Graph_lb_nonkk5->SetDirectory(0);
   Graph_lb_nonkk5->SetStats(0);
   Graph_lb_nonkk5->SetMarkerStyle(20);
   Graph_lb_nonkk5->GetXaxis()->SetNdivisions(505);
   Graph_lb_nonkk5->GetXaxis()->SetLabelFont(132);
   Graph_lb_nonkk5->GetXaxis()->SetLabelOffset(0.01);
   Graph_lb_nonkk5->GetXaxis()->SetLabelSize(0.06);
   Graph_lb_nonkk5->GetXaxis()->SetTitleSize(0.072);
   Graph_lb_nonkk5->GetXaxis()->SetTitleOffset(0.95);
   Graph_lb_nonkk5->GetXaxis()->SetTitleFont(132);
   Graph_lb_nonkk5->GetYaxis()->SetLabelFont(132);
   Graph_lb_nonkk5->GetYaxis()->SetLabelOffset(0.01);
   Graph_lb_nonkk5->GetYaxis()->SetLabelSize(0.06);
   Graph_lb_nonkk5->GetYaxis()->SetTitleSize(0.072);
   Graph_lb_nonkk5->GetYaxis()->SetTitleOffset(0.85);
   Graph_lb_nonkk5->GetYaxis()->SetTitleFont(132);
   Graph_lb_nonkk5->GetZaxis()->SetLabelFont(132);
   Graph_lb_nonkk5->GetZaxis()->SetLabelSize(0.06);
   Graph_lb_nonkk5->GetZaxis()->SetTitleSize(0.072);
   Graph_lb_nonkk5->GetZaxis()->SetTitleOffset(1.2);
   Graph_lb_nonkk5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_lb_nonkk5);
   
   graph->Draw("l");
   
   Double_t chi_fit1_fx3002[100] = {
   1000.25,
   1000.75,
   1001.25,
   1001.75,
   1002.25,
   1002.75,
   1003.25,
   1003.75,
   1004.25,
   1004.75,
   1005.25,
   1005.75,
   1006.25,
   1006.75,
   1007.25,
   1007.75,
   1008.25,
   1008.75,
   1009.25,
   1009.75,
   1010.25,
   1010.75,
   1011.25,
   1011.75,
   1012.25,
   1012.75,
   1013.25,
   1013.75,
   1014.25,
   1014.75,
   1015.25,
   1015.75,
   1016.25,
   1016.75,
   1017.25,
   1017.75,
   1018.25,
   1018.75,
   1019.25,
   1019.75,
   1020.25,
   1020.75,
   1021.25,
   1021.75,
   1022.25,
   1022.75,
   1023.25,
   1023.75,
   1024.25,
   1024.75,
   1025.25,
   1025.75,
   1026.25,
   1026.75,
   1027.25,
   1027.75,
   1028.25,
   1028.75,
   1029.25,
   1029.75,
   1030.25,
   1030.75,
   1031.25,
   1031.75,
   1032.25,
   1032.75,
   1033.25,
   1033.75,
   1034.25,
   1034.75,
   1035.25,
   1035.75,
   1036.25,
   1036.75,
   1037.25,
   1037.75,
   1038.25,
   1038.75,
   1039.25,
   1039.75,
   1040.25,
   1040.75,
   1041.25,
   1041.75,
   1042.25,
   1042.75,
   1043.25,
   1043.75,
   1044.25,
   1044.75,
   1045.25,
   1045.75,
   1046.25,
   1046.75,
   1047.25,
   1047.75,
   1048.25,
   1048.75,
   1049.25,
   1049.75};
   Double_t chi_fit1_fy3002[100] = {
   27,
   27,
   32,
   42,
   35,
   39,
   35,
   45,
   49,
   50,
   42,
   55,
   59,
   70,
   58,
   82,
   111,
   88,
   120,
   124,
   133,
   149,
   168,
   228,
   246,
   305,
   361,
   431,
   496,
   643,
   776,
   1007,
   1254,
   1597,
   1938,
   2438,
   2794,
   3051,
   3152,
   3243,
   3044,
   2806,
   2407,
   2059,
   1781,
   1481,
   1204,
   1008,
   888,
   740,
   627,
   562,
   512,
   494,
   409,
   377,
   322,
   345,
   275,
   253,
   236,
   209,
   189,
   177,
   190,
   188,
   179,
   166,
   146,
   155,
   125,
   132,
   120,
   125,
   114,
   124,
   126,
   94,
   130,
   103,
   107,
   109,
   96,
   103,
   81,
   86,
   104,
   98,
   88,
   80,
   62,
   83,
   77,
   75,
   79,
   65,
   56,
   64,
   84,
   67};
   Double_t chi_fit1_felx3002[100] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t chi_fit1_fely3002[100] = {
   5.163771,
   5.163771,
   5.627135,
   6.454831,
   5.887675,
   6.218102,
   5.887675,
   6.683179,
   6.976026,
   7.047337,
   6.454831,
   7.39358,
   7.659312,
   8.346566,
   7.593751,
   9.036884,
   10.04751,
   9.362975,
   10.46586,
   10.64675,
   11.0434,
   11.71679,
   12.47112,
   14.60794,
   15.19235,
   16.97141,
   18.50658,
   20.26656,
   21.77667,
   24.86237,
   27.36126,
   31.2372,
   34.91539,
   39.46561,
   43.52556,
   48.87864,
   52.36067,
   54.73812,
   55.6449,
   56.44954,
   54.67472,
   52.47405,
   48.56373,
   44.87896,
   41.70486,
   37.98701,
   34.20231,
   31.25295,
   29.30352,
   26.70754,
   24.54496,
   23.21181,
   22.13294,
   21.73173,
   19.72993,
   18.92292,
   17.45132,
   18.0809,
   16.09066,
   15.41383,
   14.87043,
   13.96548,
   13.25682,
   12.81353,
   13.29311,
   13.22042,
   12.88843,
   12.3938,
   11.59339,
   11.95994,
   10.69151,
   11,
   10.46586,
   10.69151,
   10.18878,
   10.64675,
   10.7361,
   9.678086,
   10.91271,
   9.661201,
   9.856158,
   9.952272,
   9.780867,
   9.661201,
   8.981384,
   9.255555,
   9.710289,
   9.882579,
   9.362975,
   8.925539,
   7.852713,
   9.092044,
   8.755868,
   8.640903,
   8.869343,
   8.041463,
   7.4609,
   7.979042,
   9.146873,
   8.164873};
   Double_t chi_fit1_fehx3002[100] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t chi_fit1_fehy3002[100] = {
   6.260244,
   6.260244,
   6.715753,
   7.53218,
   6.97241,
   7.298372,
   6.97241,
   7.757905,
   8.047634,
   8.118225,
   7.53218,
   8.461166,
   8.724565,
   9.406468,
   8.659564,
   10.09222,
   11.04751,
   10.41639,
   11.46586,
   11.64675,
   12.0434,
   12.71679,
   13.47112,
   15.60794,
   16.19235,
   17.97141,
   19.50658,
   21.26656,
   22.77667,
   25.86237,
   28.36126,
   32.2372,
   35.91539,
   40.46561,
   44.52556,
   49.87864,
   53.36067,
   55.73812,
   56.6449,
   57.44954,
   55.67472,
   53.47405,
   49.56373,
   45.87896,
   42.70486,
   38.98701,
   35.20231,
   32.25295,
   30.30352,
   27.70754,
   25.54496,
   24.21181,
   23.13294,
   22.73173,
   20.72993,
   19.92292,
   18.45132,
   19.0809,
   17.09066,
   16.41383,
   15.87043,
   14.96548,
   14.25682,
   13.81353,
   14.29311,
   14.22042,
   13.88843,
   13.3938,
   12.59339,
   12.95994,
   11.69151,
   12,
   11.46586,
   11.69151,
   11.18878,
   11.64675,
   11.7361,
   10.72977,
   11.91271,
   10.6612,
   10.85616,
   10.95227,
   10.83201,
   10.6612,
   10.03706,
   10.30959,
   10.71029,
   10.93319,
   10.41639,
   9.981567,
   8.916365,
   10.14705,
   9.812979,
   9.698771,
   9.925725,
   9.103628,
   8.527879,
   9.041691,
   10.20155,
   9.226102};
   grae = new TGraphAsymmErrors(100,chi_fit1_fx3002,chi_fit1_fy3002,chi_fit1_felx3002,chi_fit1_fehx3002,chi_fit1_fely3002,chi_fit1_fehy3002);
   grae->SetName("chi_fit1");
   grae->SetTitle("Histogram of bs_wdata1_plot__m_hh");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_chi_fit13002 = new TH1F("Graph_chi_fit13002","Histogram of bs_wdata1_plot__m_hh",100,995,1055);
   Graph_chi_fit13002->SetMinimum(19.65261);
   Graph_chi_fit13002->SetMaximum(3628.311);
   Graph_chi_fit13002->SetDirectory(0);
   Graph_chi_fit13002->SetStats(0);
   Graph_chi_fit13002->SetMarkerStyle(20);
   Graph_chi_fit13002->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit13002->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit13002->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit13002->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit13002->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit13002->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit13002->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit13002->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit13002->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit13002->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit13002->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit13002->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit13002->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit13002);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.3,0.9,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("chi_all1","Data and fit","PL");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bs_phikk","#it{B^{0}_{s}#rightarrowJ/#psi#phi}","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bs_nonkk","#it{B^{0}_{s}#rightarrowJ/#psiK^{+}K^{#minus}}","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bd_phikk","#it{B^{0}#rightarrowJ/#psi#phi}","L");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bd_nonkk","#it{B^{0}#rightarrowJ/#psiK^{+}K^{#minus}}","L");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("lb_nonkk","#it{#Lambda_{b}^{0}#rightarrowJ/#psipK^{#minus}}","L");

   ci = TColor::GetColor("#ff9933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cm_nonkk","Combinatorial","L");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.22,0.83,0.35,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_29bce650__2 = new TH1D("frame_29bce650__2","A RooPlot of \"\"",100,1000,1050);
   frame_29bce650__2->SetBinContent(1,3465.472);
   frame_29bce650__2->SetMinimum(0.001);
   frame_29bce650__2->SetMaximum(3766.968);
   frame_29bce650__2->SetEntries(1);
   frame_29bce650__2->SetDirectory(0);
   frame_29bce650__2->SetStats(0);
   frame_29bce650__2->SetMarkerStyle(20);
   frame_29bce650__2->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29bce650__2->GetXaxis()->SetNdivisions(505);
   frame_29bce650__2->GetXaxis()->SetLabelFont(132);
   frame_29bce650__2->GetXaxis()->SetLabelOffset(0.02);
   frame_29bce650__2->GetXaxis()->SetLabelSize(0.06);
   frame_29bce650__2->GetXaxis()->SetTitleSize(0.065);
   frame_29bce650__2->GetXaxis()->SetTitleOffset(1.15);
   frame_29bce650__2->GetXaxis()->SetTitleFont(132);
   frame_29bce650__2->GetYaxis()->SetTitle("Candidates / (0.50 MeV/#it{c}^{2})");
   frame_29bce650__2->GetYaxis()->SetLabelFont(132);
   frame_29bce650__2->GetYaxis()->SetLabelOffset(0.01);
   frame_29bce650__2->GetYaxis()->SetLabelSize(0.06);
   frame_29bce650__2->GetYaxis()->SetTitleSize(0.072);
   frame_29bce650__2->GetYaxis()->SetTitleOffset(1.2);
   frame_29bce650__2->GetYaxis()->SetTitleFont(132);
   frame_29bce650__2->GetZaxis()->SetLabelFont(132);
   frame_29bce650__2->GetZaxis()->SetLabelSize(0.06);
   frame_29bce650__2->GetZaxis()->SetTitleSize(0.072);
   frame_29bce650__2->GetZaxis()->SetTitleOffset(1.2);
   frame_29bce650__2->GetZaxis()->SetTitleFont(132);
   frame_29bce650__2->Draw("AXISSAME");
   narr_bs_run1_pic1->Modified();
   narr_bs_run1_pic1->cd();
   narr_bs_run1_pic1->SetSelected(narr_bs_run1_pic1);
}


==> figs/Fig6b.C <==
void Fig6b()
{
//=========Macro generated from canvas: narr_bs_run2_pic1/
//=========  (Mon Oct 26 17:11:15 2020) by ROOT version 6.22/00
   TCanvas *narr_bs_run2_pic1 = new TCanvas("narr_bs_run2_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   narr_bs_run2_pic1->SetHighLightColor(2);
   narr_bs_run2_pic1->Range(988.3117,-3404.482,1053.247,17873.54);
   narr_bs_run2_pic1->SetFillColor(0);
   narr_bs_run2_pic1->SetBorderMode(0);
   narr_bs_run2_pic1->SetBorderSize(2);
   narr_bs_run2_pic1->SetTickx(1);
   narr_bs_run2_pic1->SetTicky(1);
   narr_bs_run2_pic1->SetLeftMargin(0.18);
   narr_bs_run2_pic1->SetRightMargin(0.05);
   narr_bs_run2_pic1->SetTopMargin(0.05);
   narr_bs_run2_pic1->SetBottomMargin(0.16);
   narr_bs_run2_pic1->SetFrameBorderMode(0);
   narr_bs_run2_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_29f2c080__5 = new TH1D("frame_29f2c080__5","A RooPlot of \"\"",100,1000,1050);
   frame_29f2c080__5->SetBinContent(1,15464.25);
   frame_29f2c080__5->SetMinimum(0.001);
   frame_29f2c080__5->SetMaximum(16809.64);
   frame_29f2c080__5->SetEntries(2);
   frame_29f2c080__5->SetDirectory(0);
   frame_29f2c080__5->SetStats(0);
   frame_29f2c080__5->SetMarkerStyle(20);
   frame_29f2c080__5->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29f2c080__5->GetXaxis()->SetNdivisions(505);
   frame_29f2c080__5->GetXaxis()->SetLabelFont(132);
   frame_29f2c080__5->GetXaxis()->SetLabelOffset(0.02);
   frame_29f2c080__5->GetXaxis()->SetLabelSize(0.06);
   frame_29f2c080__5->GetXaxis()->SetTitleSize(0.065);
   frame_29f2c080__5->GetXaxis()->SetTitleOffset(1.15);
   frame_29f2c080__5->GetXaxis()->SetTitleFont(132);
   frame_29f2c080__5->GetYaxis()->SetTitle("Candidates / (0.50 MeV/#it{c}^{2})");
   frame_29f2c080__5->GetYaxis()->SetLabelFont(132);
   frame_29f2c080__5->GetYaxis()->SetLabelOffset(0.01);
   frame_29f2c080__5->GetYaxis()->SetLabelSize(0.06);
   frame_29f2c080__5->GetYaxis()->SetTitleSize(0.072);
   frame_29f2c080__5->GetYaxis()->SetTitleOffset(1.27);
   frame_29f2c080__5->GetYaxis()->SetTitleFont(132);
   frame_29f2c080__5->GetZaxis()->SetLabelFont(132);
   frame_29f2c080__5->GetZaxis()->SetLabelSize(0.06);
   frame_29f2c080__5->GetZaxis()->SetTitleSize(0.072);
   frame_29f2c080__5->GetZaxis()->SetTitleOffset(1.2);
   frame_29f2c080__5->GetZaxis()->SetTitleFont(132);
   frame_29f2c080__5->Draw("FUNC");
   
   Double_t h_bs_wdata2_fx3005[100] = {
   1000.25,
   1000.75,
   1001.25,
   1001.75,
   1002.25,
   1002.75,
   1003.25,
   1003.75,
   1004.25,
   1004.75,
   1005.25,
   1005.75,
   1006.25,
   1006.75,
   1007.25,
   1007.75,
   1008.25,
   1008.75,
   1009.25,
   1009.75,
   1010.25,
   1010.75,
   1011.25,
   1011.75,
   1012.25,
   1012.75,
   1013.25,
   1013.75,
   1014.25,
   1014.75,
   1015.25,
   1015.75,
   1016.25,
   1016.75,
   1017.25,
   1017.75,
   1018.25,
   1018.75,
   1019.25,
   1019.75,
   1020.25,
   1020.75,
   1021.25,
   1021.75,
   1022.25,
   1022.75,
   1023.25,
   1023.75,
   1024.25,
   1024.75,
   1025.25,
   1025.75,
   1026.25,
   1026.75,
   1027.25,
   1027.75,
   1028.25,
   1028.75,
   1029.25,
   1029.75,
   1030.25,
   1030.75,
   1031.25,
   1031.75,
   1032.25,
   1032.75,
   1033.25,
   1033.75,
   1034.25,
   1034.75,
   1035.25,
   1035.75,
   1036.25,
   1036.75,
   1037.25,
   1037.75,
   1038.25,
   1038.75,
   1039.25,
   1039.75,
   1040.25,
   1040.75,
   1041.25,
   1041.75,
   1042.25,
   1042.75,
   1043.25,
   1043.75,
   1044.25,
   1044.75,
   1045.25,
   1045.75,
   1046.25,
   1046.75,
   1047.25,
   1047.75,
   1048.25,
   1048.75,
   1049.25,
   1049.75};
   Double_t h_bs_wdata2_fy3005[100] = {
   132,
   146,
   137,
   131,
   143,
   159,
   169,
   201,
   207,
   220,
   198,
   258,
   277,
   285,
   327,
   380,
   404,
   439,
   541,
   574,
   664,
   688,
   892,
   948,
   1166,
   1302,
   1644,
   1917,
   2361,
   2926,
   3758,
   4614,
   5723,
   7323,
   8979,
   10688,
   12677,
   14027,
   14583,
   14587,
   13872,
   12346,
   10731,
   9273,
   7596,
   6373,
   5270,
   4604,
   3842,
   3224,
   2845,
   2552,
   2270,
   2006,
   1767,
   1630,
   1500,
   1396,
   1294,
   1164,
   1139,
   1046,
   1002,
   933,
   873,
   793,
   810,
   729,
   687,
   671,
   601,
   578,
   587,
   568,
   570,
   562,
   533,
   508,
   492,
   497,
   449,
   463,
   472,
   424,
   394,
   369,
   378,
   403,
   362,
   361,
   363,
   379,
   363,
   322,
   308,
   338,
   372,
   302,
   304,
   325};
   Double_t h_bs_wdata2_felx3005[100] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_bs_wdata2_fely3005[100] = {
   11,
   11.59339,
   11.21537,
   10.95644,
   11.46871,
   12.11943,
   12.50961,
   13.68626,
   13.89618,
   14.34082,
   13.58013,
   15.57016,
   16.15083,
   16.38935,
   17.59005,
   19,
   19.60597,
   20.45829,
   22.76478,
   23.46351,
   25.27305,
   25.73452,
   29.37055,
   30.29367,
   33.6504,
   35.5867,
   40.04935,
   43.28641,
   48.09269,
   53.59482,
   60.80457,
   67.42827,
   75.15216,
   85.07599,
   94.2589,
   102.884,
   112.0933,
   117.9367,
   120.2611,
   120.2777,
   117.2805,
   110.6137,
   103.0917,
   95.79772,
   86.65647,
   79.33264,
   72.09649,
   67.35462,
   61.48589,
   56.28248,
   52.84088,
   50.0198,
   47.14714,
   44.29118,
   41.53867,
   39.87635,
   38.23306,
   36.86643,
   35.47569,
   33.62111,
   33.25278,
   31.84579,
   31.15833,
   30.04914,
   29.0508,
   27.66469,
   27.96489,
   26.50463,
   25.71545,
   25.40849,
   24.0204,
   23.54683,
   23.73324,
   23.33799,
   23.37991,
   23.21181,
   22.59221,
   22.0444,
   21.68671,
   21.7991,
   20.69552,
   21.02324,
   21.23131,
   20.09733,
   19.35573,
   18.71588,
   18.94865,
   19.58109,
   18.53287,
   18.50658,
   18.55912,
   18.97434,
   18.55912,
   17.45132,
   17.05705,
   17.89157,
   18.79378,
   16.88534,
   16.94276,
   17.53469};
   Double_t h_bs_wdata2_fehx3005[100] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_bs_wdata2_fehy3005[100] = {
   12,
   12.59339,
   12.21537,
   11.95644,
   12.46871,
   13.11943,
   13.50961,
   14.68626,
   14.89618,
   15.34082,
   14.58013,
   16.57016,
   17.15083,
   17.38935,
   18.59005,
   20,
   20.60597,
   21.45829,
   23.76478,
   24.46351,
   26.27305,
   26.73452,
   30.37055,
   31.29367,
   34.6504,
   36.5867,
   41.04935,
   44.28641,
   49.09269,
   54.59482,
   61.80457,
   68.42827,
   76.15216,
   86.07599,
   95.2589,
   103.884,
   113.0933,
   118.9367,
   121.2611,
   121.2777,
   118.2805,
   111.6137,
   104.0917,
   96.79772,
   87.65647,
   80.33264,
   73.09649,
   68.35462,
   62.48589,
   57.28248,
   53.84088,
   51.0198,
   48.14714,
   45.29118,
   42.53867,
   40.87635,
   39.23306,
   37.86643,
   36.47569,
   34.62111,
   34.25278,
   32.84579,
   32.15833,
   31.04914,
   30.0508,
   28.66469,
   28.96489,
   27.50463,
   26.71545,
   26.40849,
   25.0204,
   24.54683,
   24.73324,
   24.33799,
   24.37991,
   24.21181,
   23.59221,
   23.0444,
   22.68671,
   22.7991,
   21.69552,
   22.02324,
   22.23131,
   21.09733,
   20.35573,
   19.71588,
   19.94865,
   20.58109,
   19.53287,
   19.50658,
   19.55912,
   19.97434,
   19.55912,
   18.45132,
   18.05705,
   18.89157,
   19.79378,
   17.88534,
   17.94276,
   18.53469};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_bs_wdata2_fx3005,h_bs_wdata2_fy3005,h_bs_wdata2_felx3005,h_bs_wdata2_fehx3005,h_bs_wdata2_fely3005,h_bs_wdata2_fehy3005);
   grae->SetName("h_bs_wdata2");
   grae->SetTitle("Histogram of bs_wdata2_plot__m_hh");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_h_bs_wdata23005 = new TH1F("Graph_h_bs_wdata23005","Histogram of bs_wdata2_plot__m_hh",100,995,1055);
   Graph_h_bs_wdata23005->SetMinimum(108.0392);
   Graph_h_bs_wdata23005->SetMaximum(16167.1);
   Graph_h_bs_wdata23005->SetDirectory(0);
   Graph_h_bs_wdata23005->SetStats(0);
   Graph_h_bs_wdata23005->SetMarkerStyle(20);
   Graph_h_bs_wdata23005->GetXaxis()->SetNdivisions(505);
   Graph_h_bs_wdata23005->GetXaxis()->SetLabelFont(132);
   Graph_h_bs_wdata23005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_bs_wdata23005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_bs_wdata23005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_bs_wdata23005->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_bs_wdata23005->GetXaxis()->SetTitleFont(132);
   Graph_h_bs_wdata23005->GetYaxis()->SetLabelFont(132);
   Graph_h_bs_wdata23005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_bs_wdata23005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_bs_wdata23005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_bs_wdata23005->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_bs_wdata23005->GetYaxis()->SetTitleFont(132);
   Graph_h_bs_wdata23005->GetZaxis()->SetLabelFont(132);
   Graph_h_bs_wdata23005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_bs_wdata23005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_bs_wdata23005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_bs_wdata23005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_bs_wdata23005);
   
   grae->Draw("p");
   
   Double_t chi_all3_fx12[133] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.25,
   1014.5,
   1014.75,
   1015,
   1015.25,
   1015.5,
   1015.75,
   1016,
   1016.25,
   1016.5,
   1016.75,
   1017,
   1017.25,
   1017.5,
   1018,
   1018.25,
   1018.5,
   1018.625,
   1018.75,
   1018.875,
   1019,
   1019.125,
   1019.25,
   1019.375,
   1019.5,
   1019.625,
   1019.75,
   1019.875,
   1020,
   1020.125,
   1020.25,
   1020.375,
   1020.5,
   1020.75,
   1021,
   1021.5,
   1021.75,
   1022,
   1022.25,
   1022.5,
   1022.75,
   1023,
   1023.25,
   1023.5,
   1023.75,
   1024,
   1024.25,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t chi_all3_fy12[133] = {
   0,
   112.003,
   112.003,
   119.1574,
   127.021,
   135.6753,
   145.2144,
   155.7478,
   167.4035,
   180.3302,
   194.7157,
   210.7883,
   228.8153,
   249.0866,
   271.9434,
   297.824,
   327.2733,
   360.9549,
   399.6575,
   444.3576,
   496.2905,
   557.0219,
   628.5494,
   713.4421,
   815.0507,
   937.8044,
   1087.625,
   1272.518,
   1503.416,
   1795.366,
   2169.12,
   2395.15,
   2652.876,
   2947.205,
   3283.572,
   3667.831,
   4106.026,
   4604.016,
   5166.929,
   5798.424,
   6499.768,
   7268.791,
   8098.822,
   8977.752,
   9887.434,
   11696.66,
   12532.89,
   13276.96,
   13603.62,
   13894.65,
   14146.48,
   14355.97,
   14520.52,
   14638.13,
   14707.46,
   14727.86,
   14699.38,
   14622.78,
   14499.48,
   14331.57,
   14121.66,
   13872.9,
   13588.82,
   13273.31,
   12564.48,
   11780.18,
   10114.08,
   9287.436,
   8493.181,
   7745.34,
   7052.691,
   6419.538,
   5846.655,
   5332.239,
   4872.792,
   4463.837,
   4100.467,
   3777.738,
   3490.921,
   3007.988,
   2621.978,
   2309.993,
   2054.857,
   1843.799,
   1667.303,
   1518.226,
   1391.153,
   1281.925,
   1187.312,
   1104.781,
   1032.335,
   968.3844,
   911.6321,
   861.0163,
   815.6613,
   774.849,
   737.9806,
   704.5548,
   674.15,
   646.4088,
   621.0198,
   597.7132,
   576.2624,
   556.4755,
   538.187,
   521.2478,
   505.5273,
   490.9083,
   477.285,
   464.5636,
   452.6685,
   441.536,
   431.1029,
   421.3082,
   412.0966,
   403.4258,
   395.2605,
   387.5604,
   380.2844,
   373.3943,
   366.8668,
   360.6842,
   354.8253,
   349.2683,
   343.9922,
   338.9785,
   334.209,
   329.6686,
   325.3441,
   321.2239,
   321.2239,
   0,
   321.2239};
   TGraph *graph = new TGraph(133,chi_all3_fx12,chi_all3_fy12);
   graph->SetName("chi_all3");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_chi_all312 = new TH1F("Graph_chi_all312","Projection of ",133,994.4,1055.6);
   Graph_chi_all312->SetMinimum(0);
   Graph_chi_all312->SetMaximum(16200.64);
   Graph_chi_all312->SetDirectory(0);
   Graph_chi_all312->SetStats(0);
   Graph_chi_all312->SetMarkerStyle(20);
   Graph_chi_all312->GetXaxis()->SetNdivisions(505);
   Graph_chi_all312->GetXaxis()->SetLabelFont(132);
   Graph_chi_all312->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all312->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all312->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all312->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all312->GetXaxis()->SetTitleFont(132);
   Graph_chi_all312->GetYaxis()->SetLabelFont(132);
   Graph_chi_all312->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all312->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all312->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all312->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all312->GetYaxis()->SetTitleFont(132);
   Graph_chi_all312->GetZaxis()->SetLabelFont(132);
   Graph_chi_all312->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all312->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all312->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all312->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all312);
   
   graph->Draw("l");
   
   Double_t bs_pdf2_Norm_CompPhi_ssig_fx13[133] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.25,
   1014.5,
   1014.75,
   1015,
   1015.25,
   1015.5,
   1015.75,
   1016,
   1016.25,
   1016.5,
   1016.75,
   1017,
   1017.25,
   1017.5,
   1018,
   1018.25,
   1018.5,
   1018.625,
   1018.75,
   1018.875,
   1019,
   1019.125,
   1019.25,
   1019.375,
   1019.5,
   1019.625,
   1019.75,
   1019.875,
   1020,
   1020.125,
   1020.25,
   1020.375,
   1020.5,
   1020.75,
   1021,
   1021.5,
   1021.75,
   1022,
   1022.25,
   1022.5,
   1022.75,
   1023,
   1023.25,
   1023.5,
   1023.75,
   1024,
   1024.25,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t bs_pdf2_Norm_CompPhi_ssig_fy13[133] = {
   0,
   57.00111,
   57.00111,
   63.51364,
   70.71966,
   78.70489,
   87.56828,
   97.42445,
   108.4067,
   120.6706,
   134.3989,
   149.8065,
   167.1484,
   186.7278,
   208.9079,
   234.1265,
   262.9142,
   295.9188,
   333.9376,
   377.9594,
   429.2211,
   489.2849,
   560.1436,
   644.3665,
   745.3051,
   867.3836,
   1016.515,
   1200.7,
   1430.877,
   1722.11,
   2095.14,
   2320.801,
   2578.147,
   2872.082,
   3208.041,
   3591.878,
   4029.636,
   4527.173,
   5089.619,
   5720.632,
   6421.479,
   7189.994,
   8019.504,
   8897.904,
   9807.054,
   11615.24,
   12450.97,
   13194.56,
   13520.99,
   13811.81,
   14063.43,
   14272.72,
   14437.08,
   14554.51,
   14623.67,
   14643.91,
   14615.28,
   14538.55,
   14415.14,
   14247.11,
   14037.1,
   13788.24,
   13504.08,
   13188.49,
   12479.52,
   11695.09,
   10028.77,
   9202.02,
   8407.645,
   7659.668,
   6966.869,
   6333.55,
   5760.486,
   5245.879,
   4786.232,
   4377.067,
   4013.479,
   3690.521,
   3403.467,
   2920.032,
   2533.498,
   2220.974,
   1965.288,
   1753.673,
   1576.614,
   1426.97,
   1299.322,
   1189.517,
   1094.331,
   1011.235,
   938.2264,
   873.7003,
   816.3611,
   765.1525,
   719.2071,
   677.8068,
   640.3531,
   606.3438,
   575.3551,
   547.0273,
   521.053,
   497.169,
   475.148,
   454.7936,
   435.9346,
   418.422,
   402.1249,
   386.9282,
   372.7307,
   359.4423,
   346.9833,
   335.2827,
   324.277,
   313.9094,
   304.1289,
   294.8896,
   286.1501,
   277.8729,
   270.0241,
   262.573,
   255.4914,
   248.754,
   242.3373,
   236.22,
   230.3827,
   224.8074,
   219.4776,
   214.3781,
   209.495,
   204.8154,
   204.8154,
   0,
   204.8154};
   graph = new TGraph(133,bs_pdf2_Norm_CompPhi_ssig_fx13,bs_pdf2_Norm_CompPhi_ssig_fy13);
   graph->SetName("bs_pdf2_Norm_CompPhi_ssig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bs_pdf2_Norm_CompPhi_ssig13 = new TH1F("Graph_bs_pdf2_Norm_CompPhi_ssig13","Projection of ",133,994.4,1055.6);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->SetMinimum(0);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->SetMaximum(16108.3);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->SetDirectory(0);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->SetStats(0);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->SetMarkerStyle(20);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetXaxis()->SetNdivisions(505);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetXaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetXaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetXaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetXaxis()->SetTitleFont(132);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetYaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetYaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetYaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetYaxis()->SetTitleOffset(0.85);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetYaxis()->SetTitleFont(132);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetZaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetZaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetZaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs_pdf2_Norm_CompPhi_ssig13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs_pdf2_Norm_CompPhi_ssig13);
   
   graph->Draw("l");
   
   Double_t bs_pdf2_Norm_CompPhi_nobs_fx14[106] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.5,
   1015,
   1015.5,
   1016,
   1016.5,
   1017,
   1017.5,
   1018,
   1018.5,
   1019,
   1019.5,
   1020,
   1020.5,
   1021,
   1021.5,
   1022,
   1022.5,
   1023,
   1023.5,
   1024,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t bs_pdf2_Norm_CompPhi_nobs_fy14[106] = {
   0,
   52.13713,
   52.13713,
   52.71836,
   53.30656,
   53.89994,
   54.49716,
   55.09725,
   55.69942,
   56.3031,
   56.90784,
   57.51327,
   58.11912,
   58.72516,
   59.3312,
   59.93712,
   60.5428,
   61.14813,
   61.75305,
   62.3575,
   62.96142,
   63.56478,
   64.16754,
   64.76968,
   65.37118,
   65.97201,
   66.57216,
   67.17163,
   67.7704,
   68.36846,
   68.96581,
   69.56245,
   70.15836,
   70.75355,
   71.34801,
   71.94174,
   72.53475,
   73.12702,
   73.71855,
   74.30935,
   74.89941,
   75.48874,
   76.07733,
   76.66518,
   77.25229,
   77.83866,
   78.42429,
   79.00917,
   79.59331,
   80.17671,
   80.75936,
   81.34127,
   81.92243,
   82.50284,
   83.0825,
   83.66141,
   84.23957,
   84.81697,
   85.39362,
   85.96951,
   86.54465,
   87.11902,
   87.69264,
   88.26549,
   88.83757,
   89.40889,
   89.97945,
   90.54923,
   91.11825,
   91.68649,
   92.25395,
   92.82064,
   93.38656,
   93.95169,
   94.51604,
   95.07961,
   95.64239,
   96.20438,
   96.76559,
   97.32601,
   97.88563,
   98.44446,
   99.0025,
   99.55973,
   100.1162,
   100.6718,
   101.2266,
   101.7807,
   102.3339,
   102.8863,
   103.4379,
   103.9887,
   104.5387,
   105.0878,
   105.6362,
   106.1837,
   106.7304,
   107.2763,
   107.8213,
   108.3656,
   108.909,
   109.4515,
   109.9933,
   109.9933,
   0,
   109.9933};
   graph = new TGraph(106,bs_pdf2_Norm_CompPhi_nobs_fx14,bs_pdf2_Norm_CompPhi_nobs_fy14);
   graph->SetName("bs_pdf2_Norm_CompPhi_nobs");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bs_pdf2_Norm_CompPhi_nobs14 = new TH1F("Graph_bs_pdf2_Norm_CompPhi_nobs14","Projection of ",106,994.4,1055.6);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->SetMinimum(0);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->SetMaximum(120.9926);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->SetDirectory(0);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->SetStats(0);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->SetMarkerStyle(20);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetXaxis()->SetNdivisions(505);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetXaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetXaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetXaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetXaxis()->SetTitleFont(132);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetYaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetYaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetYaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetYaxis()->SetTitleOffset(0.85);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetYaxis()->SetTitleFont(132);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetZaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetZaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetZaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs_pdf2_Norm_CompPhi_nobs14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs_pdf2_Norm_CompPhi_nobs14);
   
   graph->Draw("l");
   
   Double_t bs_pdf2_Norm_Comphist_cmk_pdf2_fx15[132] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.25,
   1014.5,
   1014.75,
   1015,
   1015.25,
   1015.5,
   1015.75,
   1016,
   1016.25,
   1016.5,
   1016.75,
   1017,
   1017.5,
   1017.75,
   1018,
   1018.25,
   1018.5,
   1018.625,
   1018.75,
   1018.875,
   1019,
   1019.125,
   1019.25,
   1019.375,
   1019.5,
   1019.625,
   1019.75,
   1019.875,
   1020,
   1020.125,
   1020.25,
   1020.5,
   1020.75,
   1021,
   1021.5,
   1021.75,
   1022,
   1022.25,
   1022.5,
   1022.75,
   1023,
   1023.25,
   1023.5,
   1023.75,
   1024,
   1024.25,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t bs_pdf2_Norm_Comphist_cmk_pdf2_fy15[132] = {
   0,
   2.006678,
   2.006678,
   2.011856,
   2.026565,
   2.048441,
   2.073993,
   2.099092,
   2.119093,
   2.127753,
   2.130663,
   2.14131,
   2.172589,
   2.211253,
   2.235272,
   2.245671,
   2.256695,
   2.284116,
   2.319555,
   2.350695,
   2.375828,
   2.398686,
   2.424164,
   2.451791,
   2.481016,
   2.516672,
   2.56698,
   2.639045,
   2.72421,
   2.807792,
   2.897881,
   2.951437,
   3.016234,
   3.095017,
   3.187583,
   3.295111,
   3.418332,
   3.55691,
   3.710642,
   3.879652,
   4.062998,
   4.259135,
   4.467539,
   4.905049,
   5.121784,
   5.328718,
   5.517534,
   5.681352,
   5.752518,
   5.815603,
   5.869978,
   5.915067,
   5.95036,
   5.975418,
   5.989883,
   5.990644,
   5.980409,
   5.959355,
   5.927777,
   5.886094,
   5.834835,
   5.774637,
   5.630461,
   5.462843,
   5.279395,
   4.885614,
   4.68869,
   4.502665,
   4.332332,
   4.177242,
   4.038072,
   3.914195,
   3.800675,
   3.695431,
   3.600816,
   3.516182,
   3.440941,
   3.375402,
   3.269977,
   3.189868,
   3.126111,
   3.073235,
   3.028522,
   2.991037,
   2.959736,
   2.935731,
   2.915577,
   2.892952,
   2.862533,
   2.832177,
   2.814234,
   2.809329,
   2.811177,
   2.811705,
   2.810861,
   2.808279,
   2.804808,
   2.802766,
   2.804453,
   2.805717,
   2.800073,
   2.788061,
   2.774336,
   2.764443,
   2.758512,
   2.756688,
   2.756703,
   2.754274,
   2.745365,
   2.734242,
   2.728243,
   2.727517,
   2.728024,
   2.725275,
   2.723095,
   2.727311,
   2.735348,
   2.739782,
   2.733266,
   2.720559,
   2.709399,
   2.701993,
   2.697753,
   2.695203,
   2.693856,
   2.69201,
   2.689527,
   2.687331,
   2.686669,
   2.686669,
   0,
   2.686669};
   graph = new TGraph(132,bs_pdf2_Norm_Comphist_cmk_pdf2_fx15,bs_pdf2_Norm_Comphist_cmk_pdf2_fy15);
   graph->SetName("bs_pdf2_Norm_Comphist_cmk_pdf2");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bs_pdf2_Norm_Comphist_cmk_pdf215 = new TH1F("Graph_bs_pdf2_Norm_Comphist_cmk_pdf215","Projection of ",132,994.4,1055.6);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->SetMinimum(0);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->SetMaximum(6.589708);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->SetDirectory(0);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->SetStats(0);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->SetMarkerStyle(20);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetXaxis()->SetNdivisions(505);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetXaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetXaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetXaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetXaxis()->SetTitleFont(132);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetYaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetYaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetYaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetYaxis()->SetTitleOffset(0.85);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetYaxis()->SetTitleFont(132);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetZaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetZaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetZaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs_pdf2_Norm_Comphist_cmk_pdf215->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs_pdf2_Norm_Comphist_cmk_pdf215);
   
   graph->Draw("l");
   
   Double_t bs_pdf2_Norm_CompPhi_lb_fx16[106] = {
   999.5,
   999.5,
   1000,
   1000.5,
   1001,
   1001.5,
   1002,
   1002.5,
   1003,
   1003.5,
   1004,
   1004.5,
   1005,
   1005.5,
   1006,
   1006.5,
   1007,
   1007.5,
   1008,
   1008.5,
   1009,
   1009.5,
   1010,
   1010.5,
   1011,
   1011.5,
   1012,
   1012.5,
   1013,
   1013.5,
   1014,
   1014.5,
   1015,
   1015.5,
   1016,
   1016.5,
   1017,
   1017.5,
   1018,
   1018.5,
   1019,
   1019.5,
   1020,
   1020.5,
   1021,
   1021.5,
   1022,
   1022.5,
   1023,
   1023.5,
   1024,
   1024.5,
   1025,
   1025.5,
   1026,
   1026.5,
   1027,
   1027.5,
   1028,
   1028.5,
   1029,
   1029.5,
   1030,
   1030.5,
   1031,
   1031.5,
   1032,
   1032.5,
   1033,
   1033.5,
   1034,
   1034.5,
   1035,
   1035.5,
   1036,
   1036.5,
   1037,
   1037.5,
   1038,
   1038.5,
   1039,
   1039.5,
   1040,
   1040.5,
   1041,
   1041.5,
   1042,
   1042.5,
   1043,
   1043.5,
   1044,
   1044.5,
   1045,
   1045.5,
   1046,
   1046.5,
   1047,
   1047.5,
   1048,
   1048.5,
   1049,
   1049.5,
   1050,
   1050,
   1050.5,
   1050.5};
   Double_t bs_pdf2_Norm_CompPhi_lb_fy16[106] = {
   0,
   0.8580343,
   0.8580343,
   0.9135672,
   0.9682254,
   1.022019,
   1.074958,
   1.127054,
   1.178315,
   1.228753,
   1.278377,
   1.327197,
   1.375225,
   1.422469,
   1.46894,
   1.514649,
   1.559606,
   1.60382,
   1.647302,
   1.690062,
   1.732111,
   1.773458,
   1.814113,
   1.854088,
   1.893391,
   1.932034,
   1.970026,
   2.007377,
   2.044099,
   2.0802,
   2.115692,
   2.150583,
   2.184886,
   2.218608,
   2.251762,
   2.284357,
   2.316403,
   2.347911,
   2.37889,
   2.409351,
   2.439304,
   2.468759,
   2.497726,
   2.526216,
   2.554239,
   2.581804,
   2.608923,
   2.635605,
   2.66186,
   2.687699,
   2.713132,
   2.738169,
   2.76282,
   2.787095,
   2.811005,
   2.83456,
   2.85777,
   2.880645,
   2.903195,
   2.92543,
   2.947362,
   2.968999,
   2.990352,
   3.011431,
   3.032247,
   3.05281,
   3.073129,
   3.093215,
   3.113078,
   3.132729,
   3.152177,
   3.171433,
   3.190507,
   3.209409,
   3.228149,
   3.246738,
   3.265185,
   3.283501,
   3.301696,
   3.31978,
   3.337764,
   3.355657,
   3.37347,
   3.391213,
   3.408895,
   3.426529,
   3.444122,
   3.461687,
   3.479232,
   3.496768,
   3.514306,
   3.531855,
   3.549425,
   3.567028,
   3.584672,
   3.602368,
   3.620127,
   3.637958,
   3.655872,
   3.673879,
   3.691989,
   3.710212,
   3.728558,
   3.728558,
   0,
   3.728558};
   graph = new TGraph(106,bs_pdf2_Norm_CompPhi_lb_fx16,bs_pdf2_Norm_CompPhi_lb_fy16);
   graph->SetName("bs_pdf2_Norm_CompPhi_lb");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bs_pdf2_Norm_CompPhi_lb16 = new TH1F("Graph_bs_pdf2_Norm_CompPhi_lb16","Projection of ",106,994.4,1055.6);
   Graph_bs_pdf2_Norm_CompPhi_lb16->SetMinimum(0);
   Graph_bs_pdf2_Norm_CompPhi_lb16->SetMaximum(4.101414);
   Graph_bs_pdf2_Norm_CompPhi_lb16->SetDirectory(0);
   Graph_bs_pdf2_Norm_CompPhi_lb16->SetStats(0);
   Graph_bs_pdf2_Norm_CompPhi_lb16->SetMarkerStyle(20);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetXaxis()->SetNdivisions(505);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetXaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetXaxis()->SetLabelOffset(0.01);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetXaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetXaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetXaxis()->SetTitleOffset(0.95);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetXaxis()->SetTitleFont(132);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetYaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetYaxis()->SetLabelOffset(0.01);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetYaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetYaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetYaxis()->SetTitleOffset(0.85);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetYaxis()->SetTitleFont(132);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetZaxis()->SetLabelFont(132);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetZaxis()->SetLabelSize(0.06);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetZaxis()->SetTitleSize(0.072);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetZaxis()->SetTitleOffset(1.2);
   Graph_bs_pdf2_Norm_CompPhi_lb16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bs_pdf2_Norm_CompPhi_lb16);
   
   graph->Draw("l");
   
   Double_t chi_fit3_fx3006[100] = {
   1000.25,
   1000.75,
   1001.25,
   1001.75,
   1002.25,
   1002.75,
   1003.25,
   1003.75,
   1004.25,
   1004.75,
   1005.25,
   1005.75,
   1006.25,
   1006.75,
   1007.25,
   1007.75,
   1008.25,
   1008.75,
   1009.25,
   1009.75,
   1010.25,
   1010.75,
   1011.25,
   1011.75,
   1012.25,
   1012.75,
   1013.25,
   1013.75,
   1014.25,
   1014.75,
   1015.25,
   1015.75,
   1016.25,
   1016.75,
   1017.25,
   1017.75,
   1018.25,
   1018.75,
   1019.25,
   1019.75,
   1020.25,
   1020.75,
   1021.25,
   1021.75,
   1022.25,
   1022.75,
   1023.25,
   1023.75,
   1024.25,
   1024.75,
   1025.25,
   1025.75,
   1026.25,
   1026.75,
   1027.25,
   1027.75,
   1028.25,
   1028.75,
   1029.25,
   1029.75,
   1030.25,
   1030.75,
   1031.25,
   1031.75,
   1032.25,
   1032.75,
   1033.25,
   1033.75,
   1034.25,
   1034.75,
   1035.25,
   1035.75,
   1036.25,
   1036.75,
   1037.25,
   1037.75,
   1038.25,
   1038.75,
   1039.25,
   1039.75,
   1040.25,
   1040.75,
   1041.25,
   1041.75,
   1042.25,
   1042.75,
   1043.25,
   1043.75,
   1044.25,
   1044.75,
   1045.25,
   1045.75,
   1046.25,
   1046.75,
   1047.25,
   1047.75,
   1048.25,
   1048.75,
   1049.25,
   1049.75};
   Double_t chi_fit3_fy3006[100] = {
   132,
   146,
   137,
   131,
   143,
   159,
   169,
   201,
   207,
   220,
   198,
   258,
   277,
   285,
   327,
   380,
   404,
   439,
   541,
   574,
   664,
   688,
   892,
   948,
   1166,
   1302,
   1644,
   1917,
   2361,
   2926,
   3758,
   4614,
   5723,
   7323,
   8979,
   10688,
   12677,
   14027,
   14583,
   14587,
   13872,
   12346,
   10731,
   9273,
   7596,
   6373,
   5270,
   4604,
   3842,
   3224,
   2845,
   2552,
   2270,
   2006,
   1767,
   1630,
   1500,
   1396,
   1294,
   1164,
   1139,
   1046,
   1002,
   933,
   873,
   793,
   810,
   729,
   687,
   671,
   601,
   578,
   587,
   568,
   570,
   562,
   533,
   508,
   492,
   497,
   449,
   463,
   472,
   424,
   394,
   369,
   378,
   403,
   362,
   361,
   363,
   379,
   363,
   322,
   308,
   338,
   372,
   302,
   304,
   325};
   Double_t chi_fit3_felx3006[100] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t chi_fit3_fely3006[100] = {
   11,
   11.59339,
   11.21537,
   10.95644,
   11.46871,
   12.11943,
   12.50961,
   13.68626,
   13.89618,
   14.34082,
   13.58013,
   15.57016,
   16.15083,
   16.38935,
   17.59005,
   19,
   19.60597,
   20.45829,
   22.76478,
   23.46351,
   25.27305,
   25.73452,
   29.37055,
   30.29367,
   33.6504,
   35.5867,
   40.04935,
   43.28641,
   48.09269,
   53.59482,
   60.80457,
   67.42827,
   75.15216,
   85.07599,
   94.2589,
   102.884,
   112.0933,
   117.9367,
   120.2611,
   120.2777,
   117.2805,
   110.6137,
   103.0917,
   95.79772,
   86.65647,
   79.33264,
   72.09649,
   67.35462,
   61.48589,
   56.28248,
   52.84088,
   50.0198,
   47.14714,
   44.29118,
   41.53867,
   39.87635,
   38.23306,
   36.86643,
   35.47569,
   33.62111,
   33.25278,
   31.84579,
   31.15833,
   30.04914,
   29.0508,
   27.66469,
   27.96489,
   26.50463,
   25.71545,
   25.40849,
   24.0204,
   23.54683,
   23.73324,
   23.33799,
   23.37991,
   23.21181,
   22.59221,
   22.0444,
   21.68671,
   21.7991,
   20.69552,
   21.02324,
   21.23131,
   20.09733,
   19.35573,
   18.71588,
   18.94865,
   19.58109,
   18.53287,
   18.50658,
   18.55912,
   18.97434,
   18.55912,
   17.45132,
   17.05705,
   17.89157,
   18.79378,
   16.88534,
   16.94276,
   17.53469};
   Double_t chi_fit3_fehx3006[100] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t chi_fit3_fehy3006[100] = {
   12,
   12.59339,
   12.21537,
   11.95644,
   12.46871,
   13.11943,
   13.50961,
   14.68626,
   14.89618,
   15.34082,
   14.58013,
   16.57016,
   17.15083,
   17.38935,
   18.59005,
   20,
   20.60597,
   21.45829,
   23.76478,
   24.46351,
   26.27305,
   26.73452,
   30.37055,
   31.29367,
   34.6504,
   36.5867,
   41.04935,
   44.28641,
   49.09269,
   54.59482,
   61.80457,
   68.42827,
   76.15216,
   86.07599,
   95.2589,
   103.884,
   113.0933,
   118.9367,
   121.2611,
   121.2777,
   118.2805,
   111.6137,
   104.0917,
   96.79772,
   87.65647,
   80.33264,
   73.09649,
   68.35462,
   62.48589,
   57.28248,
   53.84088,
   51.0198,
   48.14714,
   45.29118,
   42.53867,
   40.87635,
   39.23306,
   37.86643,
   36.47569,
   34.62111,
   34.25278,
   32.84579,
   32.15833,
   31.04914,
   30.0508,
   28.66469,
   28.96489,
   27.50463,
   26.71545,
   26.40849,
   25.0204,
   24.54683,
   24.73324,
   24.33799,
   24.37991,
   24.21181,
   23.59221,
   23.0444,
   22.68671,
   22.7991,
   21.69552,
   22.02324,
   22.23131,
   21.09733,
   20.35573,
   19.71588,
   19.94865,
   20.58109,
   19.53287,
   19.50658,
   19.55912,
   19.97434,
   19.55912,
   18.45132,
   18.05705,
   18.89157,
   19.79378,
   17.88534,
   17.94276,
   18.53469};
   grae = new TGraphAsymmErrors(100,chi_fit3_fx3006,chi_fit3_fy3006,chi_fit3_felx3006,chi_fit3_fehx3006,chi_fit3_fely3006,chi_fit3_fehy3006);
   grae->SetName("chi_fit3");
   grae->SetTitle("Histogram of bs_wdata2_plot__m_hh");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_chi_fit33006 = new TH1F("Graph_chi_fit33006","Histogram of bs_wdata2_plot__m_hh",100,995,1055);
   Graph_chi_fit33006->SetMinimum(108.0392);
   Graph_chi_fit33006->SetMaximum(16167.1);
   Graph_chi_fit33006->SetDirectory(0);
   Graph_chi_fit33006->SetStats(0);
   Graph_chi_fit33006->SetMarkerStyle(20);
   Graph_chi_fit33006->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit33006->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit33006->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit33006->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit33006->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit33006->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit33006->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit33006->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit33006->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit33006->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit33006->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit33006->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit33006->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit33006->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit33006->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit33006->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit33006->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit33006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit33006);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.3,0.9,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("chi_all1","Data and fit","PL");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bs_phikk","#it{B^{0}_{s}#rightarrowJ/#psi#phi}","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bs_nonkk","#it{B^{0}_{s}#rightarrowJ/#psiK^{+}K^{#minus}}","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bd_phikk","#it{B^{0}#rightarrowJ/#psi#phi}","L");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bd_nonkk","#it{B^{0}#rightarrowJ/#psiK^{+}K^{#minus}}","L");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("lb_nonkk","#it{#Lambda_{b}^{0}#rightarrowJ/#psipK^{#minus}}","L");

   ci = TColor::GetColor("#ff9933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cm_nonkk","Combinatorial","L");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.22,0.83,0.35,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_29f2c080__6 = new TH1D("frame_29f2c080__6","A RooPlot of \"\"",100,1000,1050);
   frame_29f2c080__6->SetBinContent(1,15464.25);
   frame_29f2c080__6->SetMinimum(0.001);
   frame_29f2c080__6->SetMaximum(16809.64);
   frame_29f2c080__6->SetEntries(2);
   frame_29f2c080__6->SetDirectory(0);
   frame_29f2c080__6->SetStats(0);
   frame_29f2c080__6->SetMarkerStyle(20);
   frame_29f2c080__6->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29f2c080__6->GetXaxis()->SetNdivisions(505);
   frame_29f2c080__6->GetXaxis()->SetLabelFont(132);
   frame_29f2c080__6->GetXaxis()->SetLabelOffset(0.02);
   frame_29f2c080__6->GetXaxis()->SetLabelSize(0.06);
   frame_29f2c080__6->GetXaxis()->SetTitleSize(0.065);
   frame_29f2c080__6->GetXaxis()->SetTitleOffset(1.15);
   frame_29f2c080__6->GetXaxis()->SetTitleFont(132);
   frame_29f2c080__6->GetYaxis()->SetTitle("Candidates / (0.50 MeV/#it{c}^{2})");
   frame_29f2c080__6->GetYaxis()->SetLabelFont(132);
   frame_29f2c080__6->GetYaxis()->SetLabelOffset(0.01);
   frame_29f2c080__6->GetYaxis()->SetLabelSize(0.06);
   frame_29f2c080__6->GetYaxis()->SetTitleSize(0.072);
   frame_29f2c080__6->GetYaxis()->SetTitleOffset(1.27);
   frame_29f2c080__6->GetYaxis()->SetTitleFont(132);
   frame_29f2c080__6->GetZaxis()->SetLabelFont(132);
   frame_29f2c080__6->GetZaxis()->SetLabelSize(0.06);
   frame_29f2c080__6->GetZaxis()->SetTitleSize(0.072);
   frame_29f2c080__6->GetZaxis()->SetTitleOffset(1.2);
   frame_29f2c080__6->GetZaxis()->SetTitleFont(132);
   frame_29f2c080__6->Draw("AXISSAME");
   narr_bs_run2_pic1->Modified();
   narr_bs_run2_pic1->cd();
   narr_bs_run2_pic1->SetSelected(narr_bs_run2_pic1);
}


==> figs/Fig6c.C <==
void Fig6c()
{
//=========Macro generated from canvas: narr_bd_run1_pic1/
//=========  (Mon Oct 26 17:11:15 2020) by ROOT version 6.22/00
   TCanvas *narr_bd_run1_pic1 = new TCanvas("narr_bd_run1_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   narr_bd_run1_pic1->SetHighLightColor(2);
   narr_bd_run1_pic1->Range(988.3117,-8.948311,1053.247,46.98488);
   narr_bd_run1_pic1->SetFillColor(0);
   narr_bd_run1_pic1->SetBorderMode(0);
   narr_bd_run1_pic1->SetBorderSize(2);
   narr_bd_run1_pic1->SetTickx(1);
   narr_bd_run1_pic1->SetTicky(1);
   narr_bd_run1_pic1->SetLeftMargin(0.18);
   narr_bd_run1_pic1->SetRightMargin(0.05);
   narr_bd_run1_pic1->SetTopMargin(0.05);
   narr_bd_run1_pic1->SetBottomMargin(0.16);
   narr_bd_run1_pic1->SetFrameBorderMode(0);
   narr_bd_run1_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_29e6f780__3 = new TH1D("frame_29e6f780__3","A RooPlot of \"\"",20,1000,1050);
   frame_29e6f780__3->SetBinContent(1,40.65154);
   frame_29e6f780__3->SetMinimum(0.001);
   frame_29e6f780__3->SetMaximum(44.18823);
   frame_29e6f780__3->SetEntries(1);
   frame_29e6f780__3->SetDirectory(0);
   frame_29e6f780__3->SetStats(0);
   frame_29e6f780__3->SetMarkerStyle(20);
   frame_29e6f780__3->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29e6f780__3->GetXaxis()->SetNdivisions(505);
   frame_29e6f780__3->GetXaxis()->SetLabelFont(132);
   frame_29e6f780__3->GetXaxis()->SetLabelOffset(0.02);
   frame_29e6f780__3->GetXaxis()->SetLabelSize(0.06);
   frame_29e6f780__3->GetXaxis()->SetTitleSize(0.065);
   frame_29e6f780__3->GetXaxis()->SetTitleOffset(1.15);
   frame_29e6f780__3->GetXaxis()->SetTitleFont(132);
   frame_29e6f780__3->GetYaxis()->SetTitle("Candidates / (2.50 MeV/#it{c}^{2})");
   frame_29e6f780__3->GetYaxis()->SetLabelFont(132);
   frame_29e6f780__3->GetYaxis()->SetLabelOffset(0.01);
   frame_29e6f780__3->GetYaxis()->SetLabelSize(0.06);
   frame_29e6f780__3->GetYaxis()->SetTitleSize(0.072);
   frame_29e6f780__3->GetYaxis()->SetTitleOffset(1.05);
   frame_29e6f780__3->GetYaxis()->SetTitleFont(132);
   frame_29e6f780__3->GetZaxis()->SetLabelFont(132);
   frame_29e6f780__3->GetZaxis()->SetLabelSize(0.06);
   frame_29e6f780__3->GetZaxis()->SetTitleSize(0.072);
   frame_29e6f780__3->GetZaxis()->SetTitleOffset(1.2);
   frame_29e6f780__3->GetZaxis()->SetTitleFont(132);
   frame_29e6f780__3->Draw("FUNC");
   
   Double_t h_bd_wdata1_fx3003[20] = {
   1001.25,
   1003.75,
   1006.25,
   1008.75,
   1011.25,
   1013.75,
   1016.25,
   1018.75,
   1021.25,
   1023.75,
   1026.25,
   1028.75,
   1031.25,
   1033.75,
   1036.25,
   1038.75,
   1041.25,
   1043.75,
   1046.25,
   1048.75};
   Double_t h_bd_wdata1_fy3003[20] = {
   13,
   14,
   13,
   19,
   14,
   21,
   22,
   20,
   32,
   16,
   13,
   12,
   12,
   12,
   12,
   12,
   14,
   13,
   15,
   12};
   Double_t h_bd_wdata1_felx3003[20] = {
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25};
   Double_t h_bd_wdata1_fely3003[20] = {
   3.558662,
   3.6965,
   3.558662,
   4.320219,
   3.6965,
   4.545807,
   4.654502,
   4.434448,
   5.627135,
   3.957801,
   3.558662,
   3.415266,
   3.415266,
   3.415266,
   3.415266,
   3.415266,
   3.6965,
   3.558662,
   3.82938,
   3.415266};
   Double_t h_bd_wdata1_fehx3003[20] = {
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25};
   Double_t h_bd_wdata1_fehy3003[20] = {
   4.697573,
   4.830381,
   4.697573,
   5.435196,
   4.830381,
   5.655182,
   5.761366,
   5.546519,
   6.715753,
   5.083066,
   4.697573,
   4.559819,
   4.559819,
   4.559819,
   4.559819,
   4.559819,
   4.830381,
   4.697573,
   4.958738,
   4.559819};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h_bd_wdata1_fx3003,h_bd_wdata1_fy3003,h_bd_wdata1_felx3003,h_bd_wdata1_fehx3003,h_bd_wdata1_fely3003,h_bd_wdata1_fehy3003);
   grae->SetName("h_bd_wdata1");
   grae->SetTitle("Histogram of bd_wdata1_plot__m_hh");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_h_bd_wdata13003 = new TH1F("Graph_h_bd_wdata13003","Histogram of bd_wdata1_plot__m_hh",100,995,1055);
   Graph_h_bd_wdata13003->SetMinimum(5.571632);
   Graph_h_bd_wdata13003->SetMaximum(41.72886);
   Graph_h_bd_wdata13003->SetDirectory(0);
   Graph_h_bd_wdata13003->SetStats(0);
   Graph_h_bd_wdata13003->SetMarkerStyle(20);
   Graph_h_bd_wdata13003->GetXaxis()->SetNdivisions(505);
   Graph_h_bd_wdata13003->GetXaxis()->SetLabelFont(132);
   Graph_h_bd_wdata13003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_bd_wdata13003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_bd_wdata13003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_bd_wdata13003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_bd_wdata13003->GetXaxis()->SetTitleFont(132);
   Graph_h_bd_wdata13003->GetYaxis()->SetLabelFont(132);
   Graph_h_bd_wdata13003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_bd_wdata13003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_bd_wdata13003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_bd_wdata13003->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_bd_wdata13003->GetYaxis()->SetTitleFont(132);
   Graph_h_bd_wdata13003->GetZaxis()->SetLabelFont(132);
   Graph_h_bd_wdata13003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_bd_wdata13003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_bd_wdata13003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_bd_wdata13003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_bd_wdata13003);
   
   grae->Draw("p");
   
   Double_t chi_all2_fx6[82] = {
   997.5,
   997.5,
   1000,
   1000.625,
   1001.25,
   1002.5,
   1003.125,
   1003.75,
   1005,
   1005.625,
   1006.25,
   1007.5,
   1008.75,
   1009.375,
   1010,
   1010.625,
   1011.25,
   1011.875,
   1012.5,
   1013.75,
   1014.375,
   1014.688,
   1015,
   1015.312,
   1015.625,
   1015.938,
   1016.25,
   1016.562,
   1016.875,
   1017.188,
   1017.5,
   1017.812,
   1018.125,
   1018.438,
   1018.594,
   1018.75,
   1018.906,
   1019.062,
   1019.219,
   1019.375,
   1019.531,
   1019.688,
   1019.844,
   1020,
   1020.156,
   1020.312,
   1020.625,
   1020.938,
   1021.25,
   1021.875,
   1022.188,
   1022.5,
   1022.812,
   1023.125,
   1023.438,
   1023.75,
   1024.062,
   1024.375,
   1024.688,
   1025,
   1025.625,
   1026.25,
   1027.5,
   1028.125,
   1028.75,
   1030,
   1031.25,
   1032.5,
   1035,
   1037.5,
   1038.75,
   1039.375,
   1040,
   1042.5,
   1043.125,
   1043.75,
   1045,
   1047.5,
   1050,
   1050,
   1052.5,
   1052.5};
   Double_t chi_all2_fy6[82] = {
   0,
   9.46986,
   9.46986,
   9.656026,
   9.92011,
   10.496,
   10.78329,
   11.13431,
   11.89878,
   12.29559,
   12.74667,
   13.73966,
   14.78047,
   15.29934,
   15.77685,
   16.19558,
   16.51815,
   16.77174,
   16.99191,
   17.39479,
   17.66652,
   17.87262,
   18.12278,
   18.41954,
   18.76424,
   19.13987,
   19.56887,
   20.05614,
   20.60326,
   21.23307,
   21.89727,
   22.56182,
   23.18487,
   23.6949,
   23.90538,
   24.08127,
   24.21951,
   24.3177,
   24.37414,
   24.38787,
   24.3651,
   24.29958,
   24.19206,
   24.04403,
   23.85762,
   23.6356,
   23.09824,
   22.45318,
   21.74757,
   20.30684,
   19.65749,
   19.07059,
   18.55128,
   18.09681,
   17.68665,
   17.32538,
   17.00813,
   16.73061,
   16.4879,
   16.27876,
   15.9471,
   15.71771,
   15.33055,
   15.15162,
   15.05218,
   14.91039,
   14.72932,
   14.63975,
   14.46126,
   14.41778,
   14.34372,
   14.30986,
   14.31211,
   14.23943,
   14.2799,
   14.27571,
   14.23933,
   14.2154,
   14.19832,
   14.19832,
   0,
   14.19832};
   TGraph *graph = new TGraph(82,chi_all2_fx6,chi_all2_fy6);
   graph->SetName("chi_all2");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_chi_all26 = new TH1F("Graph_chi_all26","Projection of ",100,992,1058);
   Graph_chi_all26->SetMinimum(0);
   Graph_chi_all26->SetMaximum(26.82665);
   Graph_chi_all26->SetDirectory(0);
   Graph_chi_all26->SetStats(0);
   Graph_chi_all26->SetMarkerStyle(20);
   Graph_chi_all26->GetXaxis()->SetNdivisions(505);
   Graph_chi_all26->GetXaxis()->SetLabelFont(132);
   Graph_chi_all26->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all26->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all26->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all26->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all26->GetXaxis()->SetTitleFont(132);
   Graph_chi_all26->GetYaxis()->SetLabelFont(132);
   Graph_chi_all26->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all26->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all26->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all26->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all26->GetYaxis()->SetTitleFont(132);
   Graph_chi_all26->GetZaxis()->SetLabelFont(132);
   Graph_chi_all26->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all26->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all26->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all26);
   
   graph->Draw("l");
   
   Double_t bd_pdf1_Norm_Comphist_bskk_pdf1_fx7[73] = {
   997.5,
   997.5,
   1000,
   1000.312,
   1000.625,
   1000.938,
   1001.25,
   1002.5,
   1003.125,
   1003.75,
   1004.375,
   1005,
   1005.625,
   1006.25,
   1006.875,
   1007.5,
   1008.75,
   1009.062,
   1009.375,
   1009.688,
   1010,
   1010.312,
   1010.625,
   1010.938,
   1011.25,
   1011.562,
   1011.875,
   1012.188,
   1012.5,
   1012.812,
   1013.125,
   1013.438,
   1013.75,
   1014.375,
   1015,
   1015.625,
   1016.25,
   1016.875,
   1017.5,
   1018.125,
   1018.75,
   1019.375,
   1020,
   1020.625,
   1021.25,
   1021.875,
   1022.5,
   1023.125,
   1023.75,
   1024.375,
   1025,
   1025.625,
   1026.25,
   1026.875,
   1027.5,
   1028.75,
   1029.375,
   1030,
   1032.5,
   1033.75,
   1035,
   1037.5,
   1040,
   1040.625,
   1041.25,
   1042.5,
   1045,
   1046.25,
   1047.5,
   1050,
   1050,
   1052.5,
   1052.5};
   Double_t bd_pdf1_Norm_Comphist_bskk_pdf1_fy7[73] = {
   0,
   0.3776901,
   0.3776901,
   0.3833653,
   0.400391,
   0.4330142,
   0.4752889,
   0.6960634,
   0.8364861,
   1.018764,
   1.228951,
   1.454293,
   1.706712,
   1.9953,
   2.315786,
   2.674362,
   3.428944,
   3.611294,
   3.784214,
   3.940523,
   4.082604,
   4.208854,
   4.317671,
   4.403076,
   4.469593,
   4.51737,
   4.546556,
   4.555689,
   4.54717,
   4.521789,
   4.480339,
   4.41737,
   4.34241,
   4.169664,
   4.005878,
   3.824898,
   3.603058,
   3.376668,
   3.181584,
   2.995497,
   2.799782,
   2.619236,
   2.482535,
   2.359417,
   2.223356,
   2.091811,
   1.973134,
   1.868117,
   1.7856,
   1.709799,
   1.621354,
   1.539836,
   1.485043,
   1.436932,
   1.37947,
   1.259889,
   1.20482,
   1.166183,
   1.018926,
   0.9556897,
   0.9042467,
   0.8210014,
   0.7382603,
   0.7154849,
   0.7018767,
   0.6775405,
   0.6181711,
   0.5896218,
   0.5704765,
   0.5413836,
   0.5413836,
   0,
   0.5413836};
   graph = new TGraph(73,bd_pdf1_Norm_Comphist_bskk_pdf1_fx7,bd_pdf1_Norm_Comphist_bskk_pdf1_fy7);
   graph->SetName("bd_pdf1_Norm_Comphist_bskk_pdf1");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_pdf1_Norm_Comphist_bskk_pdf17 = new TH1F("Graph_bd_pdf1_Norm_Comphist_bskk_pdf17","Projection of ",100,992,1058);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->SetMinimum(0);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->SetMaximum(5.011258);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->SetDirectory(0);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->SetStats(0);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->SetMarkerStyle(20);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetXaxis()->SetNdivisions(505);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetXaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetXaxis()->SetTitleFont(132);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetYaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetYaxis()->SetTitleFont(132);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetZaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_pdf1_Norm_Comphist_bskk_pdf17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_pdf1_Norm_Comphist_bskk_pdf17);
   
   graph->Draw("l");
   
   Double_t bd_phikk_fx8[77] = {
   997.5,
   997.5,
   1000,
   1002.5,
   1005,
   1007.5,
   1008.75,
   1010,
   1011.25,
   1011.875,
   1012.5,
   1013.125,
   1013.438,
   1013.75,
   1014.062,
   1014.375,
   1014.688,
   1015,
   1015.312,
   1015.625,
   1015.938,
   1016.25,
   1016.562,
   1016.875,
   1017.188,
   1017.5,
   1017.812,
   1018.125,
   1018.281,
   1018.438,
   1018.594,
   1018.75,
   1018.906,
   1019.062,
   1019.219,
   1019.375,
   1019.531,
   1019.688,
   1019.844,
   1020,
   1020.156,
   1020.312,
   1020.469,
   1020.625,
   1020.938,
   1021.25,
   1021.875,
   1022.188,
   1022.5,
   1022.812,
   1023.125,
   1023.438,
   1023.75,
   1024.062,
   1024.375,
   1024.688,
   1025,
   1025.312,
   1025.625,
   1026.25,
   1026.875,
   1027.5,
   1028.125,
   1028.75,
   1030,
   1031.25,
   1032.5,
   1035,
   1037.5,
   1040,
   1042.5,
   1045,
   1047.5,
   1050,
   1050,
   1052.5,
   1052.5};
   Double_t bd_phikk_fy8[77] = {
   0,
   0.0158034,
   0.0158034,
   0.02700895,
   0.04633553,
   0.08202697,
   0.1115937,
   0.1552584,
   0.2226685,
   0.2705939,
   0.3327833,
   0.4149705,
   0.4660903,
   0.5257041,
   0.5955398,
   0.6776767,
   0.7745758,
   0.8890725,
   1.024304,
   1.183525,
   1.369776,
   1.585356,
   1.831103,
   2.105527,
   2.403936,
   2.717744,
   3.03426,
   3.337163,
   3.477728,
   3.607835,
   3.725141,
   3.82745,
   3.912796,
   3.979519,
   4.026334,
   4.052379,
   4.057258,
   4.041046,
   4.004292,
   3.947983,
   3.873508,
   3.78259,
   3.677216,
   3.559559,
   3.29653,
   3.011584,
   2.438388,
   2.172904,
   1.930464,
   1.713709,
   1.52289,
   1.356671,
   1.21281,
   1.088682,
   0.9816283,
   0.8891612,
   0.8090621,
   0.739414,
   0.6785918,
   0.578207,
   0.4995399,
   0.4368069,
   0.3859782,
   0.3442025,
   0.2801474,
   0.2338658,
   0.1992319,
   0.151525,
   0.1207444,
   0.09955088,
   0.08422556,
   0.07271202,
   0.06379344,
   0.05670984,
   0.05670984,
   0,
   0.05670984};
   graph = new TGraph(77,bd_phikk_fx8,bd_phikk_fy8);
   graph->SetName("bd_phikk");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_phikk8 = new TH1F("Graph_bd_phikk8","Projection of ",100,992,1058);
   Graph_bd_phikk8->SetMinimum(0);
   Graph_bd_phikk8->SetMaximum(4.462984);
   Graph_bd_phikk8->SetDirectory(0);
   Graph_bd_phikk8->SetStats(0);
   Graph_bd_phikk8->SetMarkerStyle(20);
   Graph_bd_phikk8->GetXaxis()->SetNdivisions(505);
   Graph_bd_phikk8->GetXaxis()->SetLabelFont(132);
   Graph_bd_phikk8->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_phikk8->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_phikk8->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_phikk8->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_phikk8->GetXaxis()->SetTitleFont(132);
   Graph_bd_phikk8->GetYaxis()->SetLabelFont(132);
   Graph_bd_phikk8->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_phikk8->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_phikk8->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_phikk8->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_phikk8->GetYaxis()->SetTitleFont(132);
   Graph_bd_phikk8->GetZaxis()->SetLabelFont(132);
   Graph_bd_phikk8->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_phikk8->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_phikk8->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_phikk8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_phikk8);
   
   graph->Draw("l");
   
   Double_t bd_nonkk_fx9[40] = {
   997.5,
   997.5,
   1000,
   1000.625,
   1001.25,
   1001.875,
   1002.5,
   1003.125,
   1003.75,
   1004.375,
   1005,
   1005.625,
   1006.25,
   1006.875,
   1007.5,
   1008.75,
   1010,
   1011.25,
   1012.5,
   1013.75,
   1015,
   1016.25,
   1017.5,
   1018.75,
   1020,
   1022.5,
   1025,
   1027.5,
   1030,
   1032.5,
   1035,
   1037.5,
   1040,
   1042.5,
   1045,
   1047.5,
   1050,
   1050,
   1052.5,
   1052.5};
   Double_t bd_nonkk_fy9[40] = {
   0,
   5.544392,
   5.544392,
   5.605001,
   5.660627,
   5.711427,
   5.757578,
   5.799263,
   5.836666,
   5.869972,
   5.899362,
   5.925013,
   5.9471,
   5.965789,
   5.981246,
   6.003087,
   6.013832,
   6.014613,
   6.006485,
   5.990432,
   5.967367,
   5.938137,
   5.903523,
   5.864247,
   5.820968,
   5.724768,
   5.619143,
   5.507554,
   5.3928,
   5.277113,
   5.16224,
   5.049527,
   4.939979,
   4.834331,
   4.733094,
   4.636602,
   4.545048,
   4.545048,
   0,
   4.545048};
   graph = new TGraph(40,bd_nonkk_fx9,bd_nonkk_fy9);
   graph->SetName("bd_nonkk");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_nonkk9 = new TH1F("Graph_bd_nonkk9","Projection of ",100,992,1058);
   Graph_bd_nonkk9->SetMinimum(0);
   Graph_bd_nonkk9->SetMaximum(6.616074);
   Graph_bd_nonkk9->SetDirectory(0);
   Graph_bd_nonkk9->SetStats(0);
   Graph_bd_nonkk9->SetMarkerStyle(20);
   Graph_bd_nonkk9->GetXaxis()->SetNdivisions(505);
   Graph_bd_nonkk9->GetXaxis()->SetLabelFont(132);
   Graph_bd_nonkk9->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_nonkk9->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_nonkk9->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_nonkk9->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_nonkk9->GetXaxis()->SetTitleFont(132);
   Graph_bd_nonkk9->GetYaxis()->SetLabelFont(132);
   Graph_bd_nonkk9->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_nonkk9->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_nonkk9->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_nonkk9->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_nonkk9->GetYaxis()->SetTitleFont(132);
   Graph_bd_nonkk9->GetZaxis()->SetLabelFont(132);
   Graph_bd_nonkk9->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_nonkk9->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_nonkk9->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_nonkk9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_nonkk9);
   
   graph->Draw("l");
   
   Double_t bd_pdf1_Norm_Comphist_cmk_pdf1_fx10[103] = {
   997.5,
   997.5,
   1000,
   1000.625,
   1001.25,
   1001.875,
   1002.5,
   1003.125,
   1003.75,
   1004.375,
   1005,
   1005.625,
   1006.25,
   1006.875,
   1007.5,
   1008.125,
   1008.75,
   1009.375,
   1010,
   1010.625,
   1011.25,
   1011.875,
   1012.5,
   1013.125,
   1013.438,
   1013.75,
   1014.062,
   1014.375,
   1014.688,
   1015,
   1015.312,
   1015.625,
   1015.938,
   1016.25,
   1016.562,
   1016.875,
   1017.188,
   1017.5,
   1017.812,
   1018.125,
   1018.281,
   1018.438,
   1018.594,
   1018.75,
   1018.906,
   1019.062,
   1019.219,
   1019.375,
   1019.531,
   1019.688,
   1019.844,
   1020,
   1020.156,
   1020.312,
   1020.469,
   1020.625,
   1020.938,
   1021.25,
   1021.875,
   1022.188,
   1022.5,
   1022.812,
   1023.125,
   1023.438,
   1023.75,
   1024.062,
   1024.375,
   1024.688,
   1025,
   1025.312,
   1025.625,
   1026.25,
   1026.875,
   1027.5,
   1028.125,
   1028.438,
   1028.75,
   1029.375,
   1030,
   1030.625,
   1031.25,
   1032.5,
   1035,
   1036.25,
   1037.5,
   1038.75,
   1039.375,
   1040,
   1040.625,
   1041.25,
   1041.875,
   1042.5,
   1043.125,
   1043.75,
   1044.375,
   1045,
   1047.5,
   1048.125,
   1048.75,
   1050,
   1050,
   1052.5,
   1052.5};
   Double_t bd_pdf1_Norm_Comphist_cmk_pdf1_fy10[103] = {
   0,
   2.537239,
   2.537239,
   2.557492,
   2.609721,
   2.671727,
   2.708731,
   2.73592,
   2.790179,
   2.856527,
   2.904461,
   2.94799,
   3.013402,
   3.086777,
   3.142691,
   3.19136,
   3.253043,
   3.330053,
   3.422021,
   3.516447,
   3.593732,
   3.67004,
   3.778285,
   3.923437,
   4.006985,
   4.10397,
   4.218762,
   4.356293,
   4.526715,
   4.727488,
   4.959056,
   5.220598,
   5.502498,
   5.812835,
   6.153005,
   6.523381,
   6.939758,
   7.372442,
   7.801048,
   8.201012,
   8.372448,
   8.52716,
   8.66326,
   8.779147,
   8.873529,
   8.945435,
   8.994223,
   9.019586,
   9.023081,
   9.003451,
   8.96114,
   8.896878,
   8.811674,
   8.7068,
   8.583782,
   8.444382,
   8.122028,
   7.761118,
   7.010027,
   6.680037,
   6.38672,
   6.13223,
   5.913223,
   5.706317,
   5.523369,
   5.363324,
   5.225752,
   5.115494,
   5.026212,
   4.955089,
   4.898885,
   4.817993,
   4.752038,
   4.667136,
   4.593946,
   4.587171,
   4.593408,
   4.623278,
   4.604487,
   4.559648,
   4.541691,
   4.558459,
   4.544431,
   4.592779,
   4.619885,
   4.599017,
   4.590854,
   4.623396,
   4.66095,
   4.639357,
   4.601818,
   4.63013,
   4.687846,
   4.700632,
   4.689251,
   4.700432,
   4.726968,
   4.746978,
   4.747166,
   4.732591,
   4.732591,
   0,
   4.732591};
   graph = new TGraph(103,bd_pdf1_Norm_Comphist_cmk_pdf1_fx10,bd_pdf1_Norm_Comphist_cmk_pdf1_fy10);
   graph->SetName("bd_pdf1_Norm_Comphist_cmk_pdf1");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_pdf1_Norm_Comphist_cmk_pdf110 = new TH1F("Graph_bd_pdf1_Norm_Comphist_cmk_pdf110","Projection of ",103,992,1058);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->SetMinimum(0);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->SetMaximum(9.92539);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->SetDirectory(0);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->SetStats(0);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->SetMarkerStyle(20);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetXaxis()->SetNdivisions(505);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetXaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetXaxis()->SetTitleFont(132);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetYaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetYaxis()->SetTitleFont(132);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetZaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_pdf1_Norm_Comphist_cmk_pdf110->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_pdf1_Norm_Comphist_cmk_pdf110);
   
   graph->Draw("l");
   
   Double_t bd_pdf1_Norm_CompPhi_lb_fx11[26] = {
   997.5,
   997.5,
   1000,
   1002.5,
   1005,
   1007.5,
   1010,
   1012.5,
   1015,
   1017.5,
   1020,
   1022.5,
   1025,
   1027.5,
   1030,
   1032.5,
   1035,
   1037.5,
   1040,
   1042.5,
   1045,
   1047.5,
   1050,
   1050,
   1052.5,
   1052.5};
   Double_t bd_pdf1_Norm_CompPhi_lb_fy11[26] = {
   0,
   0.9947357,
   0.9947357,
   1.306615,
   1.594324,
   1.859339,
   2.103136,
   2.327191,
   2.53298,
   2.721978,
   2.895662,
   3.055507,
   3.20299,
   3.339587,
   3.466773,
   3.586024,
   3.698816,
   3.806626,
   3.910928,
   4.0132,
   4.114917,
   4.217555,
   4.32259,
   4.32259,
   0,
   4.32259};
   graph = new TGraph(26,bd_pdf1_Norm_CompPhi_lb_fx11,bd_pdf1_Norm_CompPhi_lb_fy11);
   graph->SetName("bd_pdf1_Norm_CompPhi_lb");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_pdf1_Norm_CompPhi_lb11 = new TH1F("Graph_bd_pdf1_Norm_CompPhi_lb11","Projection of ",100,992,1058);
   Graph_bd_pdf1_Norm_CompPhi_lb11->SetMinimum(0);
   Graph_bd_pdf1_Norm_CompPhi_lb11->SetMaximum(4.754849);
   Graph_bd_pdf1_Norm_CompPhi_lb11->SetDirectory(0);
   Graph_bd_pdf1_Norm_CompPhi_lb11->SetStats(0);
   Graph_bd_pdf1_Norm_CompPhi_lb11->SetMarkerStyle(20);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetXaxis()->SetNdivisions(505);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetXaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetXaxis()->SetTitleFont(132);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetYaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetYaxis()->SetTitleFont(132);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetZaxis()->SetLabelFont(132);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_pdf1_Norm_CompPhi_lb11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_pdf1_Norm_CompPhi_lb11);
   
   graph->Draw("l");
   
   Double_t chi_fit2_fx3004[20] = {
   1001.25,
   1003.75,
   1006.25,
   1008.75,
   1011.25,
   1013.75,
   1016.25,
   1018.75,
   1021.25,
   1023.75,
   1026.25,
   1028.75,
   1031.25,
   1033.75,
   1036.25,
   1038.75,
   1041.25,
   1043.75,
   1046.25,
   1048.75};
   Double_t chi_fit2_fy3004[20] = {
   13,
   14,
   13,
   19,
   14,
   21,
   22,
   20,
   32,
   16,
   13,
   12,
   12,
   12,
   12,
   12,
   14,
   13,
   15,
   12};
   Double_t chi_fit2_felx3004[20] = {
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25};
   Double_t chi_fit2_fely3004[20] = {
   3.558662,
   3.6965,
   3.558662,
   4.320219,
   3.6965,
   4.545807,
   4.654502,
   4.434448,
   5.627135,
   3.957801,
   3.558662,
   3.415266,
   3.415266,
   3.415266,
   3.415266,
   3.415266,
   3.6965,
   3.558662,
   3.82938,
   3.415266};
   Double_t chi_fit2_fehx3004[20] = {
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25};
   Double_t chi_fit2_fehy3004[20] = {
   4.697573,
   4.830381,
   4.697573,
   5.435196,
   4.830381,
   5.655182,
   5.761366,
   5.546519,
   6.715753,
   5.083066,
   4.697573,
   4.559819,
   4.559819,
   4.559819,
   4.559819,
   4.559819,
   4.830381,
   4.697573,
   4.958738,
   4.559819};
   grae = new TGraphAsymmErrors(20,chi_fit2_fx3004,chi_fit2_fy3004,chi_fit2_felx3004,chi_fit2_fehx3004,chi_fit2_fely3004,chi_fit2_fehy3004);
   grae->SetName("chi_fit2");
   grae->SetTitle("Histogram of bd_wdata1_plot__m_hh");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_chi_fit23004 = new TH1F("Graph_chi_fit23004","Histogram of bd_wdata1_plot__m_hh",100,995,1055);
   Graph_chi_fit23004->SetMinimum(5.571632);
   Graph_chi_fit23004->SetMaximum(41.72886);
   Graph_chi_fit23004->SetDirectory(0);
   Graph_chi_fit23004->SetStats(0);
   Graph_chi_fit23004->SetMarkerStyle(20);
   Graph_chi_fit23004->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit23004->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit23004->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit23004->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit23004->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit23004->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit23004->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit23004->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit23004->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit23004->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit23004->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit23004->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit23004->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit23004->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit23004->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit23004->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit23004->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit23004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit23004);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.22,0.83,0.35,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_29e6f780__4 = new TH1D("frame_29e6f780__4","A RooPlot of \"\"",20,1000,1050);
   frame_29e6f780__4->SetBinContent(1,40.65154);
   frame_29e6f780__4->SetMinimum(0.001);
   frame_29e6f780__4->SetMaximum(44.18823);
   frame_29e6f780__4->SetEntries(1);
   frame_29e6f780__4->SetDirectory(0);
   frame_29e6f780__4->SetStats(0);
   frame_29e6f780__4->SetMarkerStyle(20);
   frame_29e6f780__4->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29e6f780__4->GetXaxis()->SetNdivisions(505);
   frame_29e6f780__4->GetXaxis()->SetLabelFont(132);
   frame_29e6f780__4->GetXaxis()->SetLabelOffset(0.02);
   frame_29e6f780__4->GetXaxis()->SetLabelSize(0.06);
   frame_29e6f780__4->GetXaxis()->SetTitleSize(0.065);
   frame_29e6f780__4->GetXaxis()->SetTitleOffset(1.15);
   frame_29e6f780__4->GetXaxis()->SetTitleFont(132);
   frame_29e6f780__4->GetYaxis()->SetTitle("Candidates / (2.50 MeV/#it{c}^{2})");
   frame_29e6f780__4->GetYaxis()->SetLabelFont(132);
   frame_29e6f780__4->GetYaxis()->SetLabelOffset(0.01);
   frame_29e6f780__4->GetYaxis()->SetLabelSize(0.06);
   frame_29e6f780__4->GetYaxis()->SetTitleSize(0.072);
   frame_29e6f780__4->GetYaxis()->SetTitleOffset(1.05);
   frame_29e6f780__4->GetYaxis()->SetTitleFont(132);
   frame_29e6f780__4->GetZaxis()->SetLabelFont(132);
   frame_29e6f780__4->GetZaxis()->SetLabelSize(0.06);
   frame_29e6f780__4->GetZaxis()->SetTitleSize(0.072);
   frame_29e6f780__4->GetZaxis()->SetTitleOffset(1.2);
   frame_29e6f780__4->GetZaxis()->SetTitleFont(132);
   frame_29e6f780__4->Draw("AXISSAME");
   narr_bd_run1_pic1->Modified();
   narr_bd_run1_pic1->cd();
   narr_bd_run1_pic1->SetSelected(narr_bd_run1_pic1);
}


==> figs/Fig6d.C <==
void Fig6d()
{
//=========Macro generated from canvas: narr_bd_run2_pic1/
//=========  (Mon Oct 26 17:11:15 2020) by ROOT version 6.22/00
   TCanvas *narr_bd_run2_pic1 = new TCanvas("narr_bd_run2_pic1", "",0,0,800,560);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   narr_bd_run2_pic1->SetHighLightColor(2);
   narr_bd_run2_pic1->Range(988.3117,-13.92785,1053.247,73.12749);
   narr_bd_run2_pic1->SetFillColor(0);
   narr_bd_run2_pic1->SetBorderMode(0);
   narr_bd_run2_pic1->SetBorderSize(2);
   narr_bd_run2_pic1->SetTickx(1);
   narr_bd_run2_pic1->SetTicky(1);
   narr_bd_run2_pic1->SetLeftMargin(0.18);
   narr_bd_run2_pic1->SetRightMargin(0.05);
   narr_bd_run2_pic1->SetTopMargin(0.05);
   narr_bd_run2_pic1->SetBottomMargin(0.16);
   narr_bd_run2_pic1->SetFrameBorderMode(0);
   narr_bd_run2_pic1->SetFrameBorderMode(0);
   
   TH1D *frame_29f64cd0__7 = new TH1D("frame_29f64cd0__7","A RooPlot of \"\"",40,1000,1050);
   frame_29f64cd0__7->SetBinContent(1,63.27021);
   frame_29f64cd0__7->SetMinimum(0.001);
   frame_29f64cd0__7->SetMaximum(68.77472);
   frame_29f64cd0__7->SetEntries(1);
   frame_29f64cd0__7->SetDirectory(0);
   frame_29f64cd0__7->SetStats(0);
   frame_29f64cd0__7->SetMarkerStyle(20);
   frame_29f64cd0__7->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29f64cd0__7->GetXaxis()->SetNdivisions(505);
   frame_29f64cd0__7->GetXaxis()->SetLabelFont(132);
   frame_29f64cd0__7->GetXaxis()->SetLabelOffset(0.02);
   frame_29f64cd0__7->GetXaxis()->SetLabelSize(0.06);
   frame_29f64cd0__7->GetXaxis()->SetTitleSize(0.065);
   frame_29f64cd0__7->GetXaxis()->SetTitleOffset(1.15);
   frame_29f64cd0__7->GetXaxis()->SetTitleFont(132);
   frame_29f64cd0__7->GetYaxis()->SetTitle("Candidates / (1.25 MeV/#it{c}^{2})");
   frame_29f64cd0__7->GetYaxis()->SetLabelFont(132);
   frame_29f64cd0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_29f64cd0__7->GetYaxis()->SetLabelSize(0.06);
   frame_29f64cd0__7->GetYaxis()->SetTitleSize(0.072);
   frame_29f64cd0__7->GetYaxis()->SetTitleOffset(1.05);
   frame_29f64cd0__7->GetYaxis()->SetTitleFont(132);
   frame_29f64cd0__7->GetZaxis()->SetLabelFont(132);
   frame_29f64cd0__7->GetZaxis()->SetLabelSize(0.06);
   frame_29f64cd0__7->GetZaxis()->SetTitleSize(0.072);
   frame_29f64cd0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_29f64cd0__7->GetZaxis()->SetTitleFont(132);
   frame_29f64cd0__7->Draw("FUNC");
   
   Double_t h_bd_wdata2_fx3007[40] = {
   1000.625,
   1001.875,
   1003.125,
   1004.375,
   1005.625,
   1006.875,
   1008.125,
   1009.375,
   1010.625,
   1011.875,
   1013.125,
   1014.375,
   1015.625,
   1016.875,
   1018.125,
   1019.375,
   1020.625,
   1021.875,
   1023.125,
   1024.375,
   1025.625,
   1026.875,
   1028.125,
   1029.375,
   1030.625,
   1031.875,
   1033.125,
   1034.375,
   1035.625,
   1036.875,
   1038.125,
   1039.375,
   1040.625,
   1041.875,
   1043.125,
   1044.375,
   1045.625,
   1046.875,
   1048.125,
   1049.375};
   Double_t h_bd_wdata2_fy3007[40] = {
   23,
   17,
   32,
   20,
   25,
   32,
   32,
   33,
   36,
   39,
   32,
   45,
   45,
   39,
   49,
   52,
   40,
   51,
   38,
   36,
   34,
   21,
   35,
   35,
   34,
   30,
   38,
   30,
   30,
   34,
   33,
   32,
   25,
   33,
   26,
   44,
   37,
   36,
   24,
   23};
   Double_t h_bd_wdata2_felx3007[40] = {
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625};
   Double_t h_bd_wdata2_fely3007[40] = {
   4.760717,
   4.082184,
   5.627135,
   4.434448,
   4.966335,
   5.627135,
   5.627135,
   5.715302,
   5.971996,
   6.218102,
   5.627135,
   6.683179,
   6.683179,
   6.218102,
   6.976026,
   7.187836,
   6.298,
   7.117933,
   6.137163,
   5.971996,
   5.802128,
   4.545807,
   5.887675,
   5.887675,
   5.802128,
   5.446522,
   6.137163,
   5.446522,
   5.446522,
   5.802128,
   5.715302,
   5.627135,
   4.966335,
   5.715302,
   5.066015,
   6.60794,
   6.055143,
   5.971996,
   4.864612,
   4.760717};
   Double_t h_bd_wdata2_fehx3007[40] = {
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625};
   Double_t h_bd_wdata2_fehy3007[40] = {
   5.865235,
   5.203719,
   6.715753,
   5.546519,
   6.066589,
   6.715753,
   6.715753,
   6.802567,
   7.055545,
   7.298372,
   6.715753,
   7.757905,
   7.757905,
   7.298372,
   8.047634,
   8.257346,
   7.377261,
   8.188122,
   7.218484,
   7.055545,
   6.888101,
   5.655182,
   6.97241,
   6.97241,
   6.888101,
   6.538046,
   7.218484,
   6.538046,
   6.538046,
   6.888101,
   6.802567,
   6.715753,
   6.066589,
   6.802567,
   6.164324,
   7.68351,
   7.137555,
   7.055545,
   5.966932,
   5.865235};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,h_bd_wdata2_fx3007,h_bd_wdata2_fy3007,h_bd_wdata2_felx3007,h_bd_wdata2_fehx3007,h_bd_wdata2_fely3007,h_bd_wdata2_fehy3007);
   grae->SetName("h_bd_wdata2");
   grae->SetTitle("Histogram of bd_wdata2_plot__m_hh");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_h_bd_wdata23007 = new TH1F("Graph_h_bd_wdata23007","Histogram of bd_wdata2_plot__m_hh",100,995,1055);
   Graph_h_bd_wdata23007->SetMinimum(8.183863);
   Graph_h_bd_wdata23007->SetMaximum(64.9913);
   Graph_h_bd_wdata23007->SetDirectory(0);
   Graph_h_bd_wdata23007->SetStats(0);
   Graph_h_bd_wdata23007->SetMarkerStyle(20);
   Graph_h_bd_wdata23007->GetXaxis()->SetNdivisions(505);
   Graph_h_bd_wdata23007->GetXaxis()->SetLabelFont(132);
   Graph_h_bd_wdata23007->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_bd_wdata23007->GetXaxis()->SetLabelSize(0.06);
   Graph_h_bd_wdata23007->GetXaxis()->SetTitleSize(0.072);
   Graph_h_bd_wdata23007->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_bd_wdata23007->GetXaxis()->SetTitleFont(132);
   Graph_h_bd_wdata23007->GetYaxis()->SetLabelFont(132);
   Graph_h_bd_wdata23007->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_bd_wdata23007->GetYaxis()->SetLabelSize(0.06);
   Graph_h_bd_wdata23007->GetYaxis()->SetTitleSize(0.072);
   Graph_h_bd_wdata23007->GetYaxis()->SetTitleOffset(0.85);
   Graph_h_bd_wdata23007->GetYaxis()->SetTitleFont(132);
   Graph_h_bd_wdata23007->GetZaxis()->SetLabelFont(132);
   Graph_h_bd_wdata23007->GetZaxis()->SetLabelSize(0.06);
   Graph_h_bd_wdata23007->GetZaxis()->SetTitleSize(0.072);
   Graph_h_bd_wdata23007->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_bd_wdata23007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_bd_wdata23007);
   
   grae->Draw("p");
   
   Double_t chi_all4_fx17[83] = {
   998.75,
   998.75,
   1000,
   1000.625,
   1001.25,
   1002.5,
   1003.75,
   1004.375,
   1005,
   1006.25,
   1006.875,
   1007.5,
   1008.75,
   1009.375,
   1010,
   1010.625,
   1011.25,
   1012.5,
   1013.125,
   1013.75,
   1014.375,
   1014.688,
   1015,
   1015.312,
   1015.625,
   1015.938,
   1016.25,
   1016.562,
   1016.875,
   1017.5,
   1017.812,
   1018.125,
   1018.438,
   1018.594,
   1018.75,
   1018.906,
   1019.062,
   1019.219,
   1019.375,
   1019.531,
   1019.688,
   1019.844,
   1020,
   1020.156,
   1020.312,
   1020.625,
   1020.938,
   1021.25,
   1021.875,
   1022.188,
   1022.5,
   1022.812,
   1023.125,
   1023.438,
   1023.75,
   1024.062,
   1024.375,
   1024.688,
   1025,
   1025.625,
   1026.25,
   1027.5,
   1028.75,
   1030,
   1031.25,
   1032.5,
   1033.75,
   1035,
   1036.25,
   1037.5,
   1038.75,
   1040,
   1041.25,
   1042.5,
   1043.75,
   1045,
   1046.25,
   1047.5,
   1048.75,
   1050,
   1050,
   1051.25,
   1051.25};
   Double_t chi_all4_fy17[83] = {
   0,
   21.98639,
   21.98639,
   22.40052,
   22.95224,
   24.21748,
   25.56483,
   26.3037,
   27.14768,
   28.98991,
   29.9408,
   31.02926,
   33.31155,
   34.36955,
   35.31129,
   36.12703,
   36.77803,
   37.8116,
   38.24427,
   38.5654,
   38.9635,
   39.29209,
   39.70663,
   40.21798,
   40.83429,
   41.53558,
   42.35507,
   43.29574,
   44.35159,
   46.77597,
   48.01071,
   49.16895,
   50.14767,
   50.55663,
   50.90132,
   51.17464,
   51.37052,
   51.48414,
   51.51208,
   51.45333,
   51.30625,
   51.07266,
   50.7561,
   50.36176,
   49.89621,
   48.78367,
   47.49154,
   46.09738,
   43.28661,
   42.00775,
   40.8468,
   39.81469,
   38.90867,
   38.1027,
   37.39582,
   36.77637,
   36.23302,
   35.74746,
   35.32114,
   34.61925,
   34.09975,
   33.30133,
   32.68292,
   32.18225,
   31.78546,
   31.55927,
   31.34962,
   31.18352,
   31.02629,
   30.81609,
   30.67921,
   30.52646,
   30.37594,
   30.29913,
   30.24144,
   30.1688,
   30.02565,
   29.9572,
   29.91079,
   29.88844,
   29.88844,
   0,
   29.88844};
   TGraph *graph = new TGraph(83,chi_all4_fx17,chi_all4_fy17);
   graph->SetName("chi_all4");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_chi_all417 = new TH1F("Graph_chi_all417","Projection of ",100,993.5,1056.5);
   Graph_chi_all417->SetMinimum(0);
   Graph_chi_all417->SetMaximum(56.66328);
   Graph_chi_all417->SetDirectory(0);
   Graph_chi_all417->SetStats(0);
   Graph_chi_all417->SetMarkerStyle(20);
   Graph_chi_all417->GetXaxis()->SetNdivisions(505);
   Graph_chi_all417->GetXaxis()->SetLabelFont(132);
   Graph_chi_all417->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_all417->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_all417->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_all417->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_all417->GetXaxis()->SetTitleFont(132);
   Graph_chi_all417->GetYaxis()->SetLabelFont(132);
   Graph_chi_all417->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_all417->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_all417->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_all417->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_all417->GetYaxis()->SetTitleFont(132);
   Graph_chi_all417->GetZaxis()->SetLabelFont(132);
   Graph_chi_all417->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_all417->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_all417->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_all417->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_chi_all417);
   
   graph->Draw("l");
   
   Double_t bd_pdf2_Norm_Comphist_bskk_pdf1_fx18[78] = {
   998.75,
   998.75,
   1000,
   1000.312,
   1000.625,
   1000.938,
   1001.25,
   1002.5,
   1003.125,
   1003.75,
   1004.375,
   1005,
   1005.625,
   1006.25,
   1006.875,
   1007.5,
   1008.75,
   1009.062,
   1009.375,
   1009.688,
   1010,
   1010.312,
   1010.625,
   1010.938,
   1011.25,
   1011.562,
   1011.875,
   1012.188,
   1012.5,
   1012.812,
   1013.125,
   1013.438,
   1013.75,
   1014.375,
   1015,
   1015.625,
   1016.25,
   1016.875,
   1017.5,
   1018.125,
   1018.75,
   1019.375,
   1020,
   1020.625,
   1021.25,
   1021.875,
   1022.5,
   1023.125,
   1023.75,
   1024.375,
   1025,
   1025.625,
   1026.25,
   1026.875,
   1027.5,
   1028.75,
   1029.375,
   1030,
   1031.25,
   1032.5,
   1033.75,
   1035,
   1036.25,
   1037.5,
   1038.75,
   1040,
   1040.625,
   1041.25,
   1042.5,
   1043.75,
   1045,
   1046.25,
   1047.5,
   1048.75,
   1050,
   1050,
   1051.25,
   1051.25};
   Double_t bd_pdf2_Norm_Comphist_bskk_pdf1_fy18[78] = {
   0,
   0.8262962,
   0.8262962,
   0.8387122,
   0.8759603,
   0.947332,
   1.039819,
   1.522821,
   1.830033,
   2.228813,
   2.688652,
   3.181648,
   3.73388,
   4.365242,
   5.06639,
   5.850867,
   7.501714,
   7.900653,
   8.27896,
   8.620928,
   8.931768,
   9.207973,
   9.446038,
   9.632883,
   9.778407,
   9.882933,
   9.946784,
   9.966765,
   9.948126,
   9.8926,
   9.801916,
   9.664156,
   9.500162,
   9.122233,
   8.763909,
   8.367968,
   7.882635,
   7.387347,
   6.96055,
   6.553435,
   6.125257,
   5.730266,
   5.431197,
   5.161843,
   4.864175,
   4.576386,
   4.316748,
   4.086996,
   3.906467,
   3.740633,
   3.547136,
   3.368795,
   3.248922,
   3.143666,
   3.017952,
   2.756338,
   2.635861,
   2.551332,
   2.387982,
   2.229168,
   2.090822,
   1.978277,
   1.888703,
   1.796156,
   1.710908,
   1.615138,
   1.565311,
   1.535539,
   1.482298,
   1.421661,
   1.352411,
   1.289952,
   1.248067,
   1.207409,
   1.184419,
   1.184419,
   0,
   1.184419};
   graph = new TGraph(78,bd_pdf2_Norm_Comphist_bskk_pdf1_fx18,bd_pdf2_Norm_Comphist_bskk_pdf1_fy18);
   graph->SetName("bd_pdf2_Norm_Comphist_bskk_pdf1");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_pdf2_Norm_Comphist_bskk_pdf118 = new TH1F("Graph_bd_pdf2_Norm_Comphist_bskk_pdf118","Projection of ",100,993.5,1056.5);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->SetMinimum(0);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->SetMaximum(10.96344);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->SetDirectory(0);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->SetStats(0);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->SetMarkerStyle(20);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetXaxis()->SetNdivisions(505);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetXaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetXaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetYaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetYaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetZaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_pdf2_Norm_Comphist_bskk_pdf118->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_pdf2_Norm_Comphist_bskk_pdf118);
   
   graph->Draw("l");
   
   Double_t bd_pdf2_Norm_CompPhi_dsig_fx19[87] = {
   998.75,
   998.75,
   1000,
   1001.25,
   1002.5,
   1003.75,
   1005,
   1006.25,
   1007.5,
   1008.75,
   1010,
   1011.25,
   1011.875,
   1012.5,
   1013.125,
   1013.438,
   1013.75,
   1014.062,
   1014.375,
   1014.688,
   1015,
   1015.312,
   1015.625,
   1015.938,
   1016.25,
   1016.562,
   1016.875,
   1017.188,
   1017.5,
   1017.812,
   1018.125,
   1018.281,
   1018.438,
   1018.594,
   1018.75,
   1018.906,
   1019.062,
   1019.219,
   1019.375,
   1019.531,
   1019.688,
   1019.844,
   1020,
   1020.156,
   1020.312,
   1020.469,
   1020.625,
   1020.938,
   1021.25,
   1021.875,
   1022.188,
   1022.5,
   1022.812,
   1023.125,
   1023.438,
   1023.75,
   1024.062,
   1024.375,
   1024.688,
   1025,
   1025.312,
   1025.625,
   1026.25,
   1026.875,
   1027.5,
   1028.125,
   1028.75,
   1030,
   1031.25,
   1032.5,
   1033.75,
   1035,
   1036.25,
   1037.5,
   1038.75,
   1040,
   1041.25,
   1042.5,
   1043.75,
   1045,
   1046.25,
   1047.5,
   1048.75,
   1050,
   1050,
   1051.25,
   1051.25};
   Double_t bd_pdf2_Norm_CompPhi_dsig_fy19[87] = {
   0,
   0.03350808,
   0.03350808,
   0.04385751,
   0.05726731,
   0.07484915,
   0.09824565,
   0.1299569,
   0.1739225,
   0.2366132,
   0.3291958,
   0.472126,
   0.5737427,
   0.7056034,
   0.8798656,
   0.9882554,
   1.114655,
   1.262728,
   1.436884,
   1.64234,
   1.885108,
   2.17184,
   2.509438,
   2.904349,
   3.361445,
   3.882503,
   4.464368,
   5.097086,
   5.762458,
   6.433568,
   7.075816,
   7.373858,
   7.649724,
   7.898449,
   8.115376,
   8.296336,
   8.43781,
   8.537071,
   8.592296,
   8.60264,
   8.568266,
   8.490335,
   8.370944,
   8.213034,
   8.020259,
   7.796833,
   7.547365,
   6.989661,
   6.385488,
   5.170135,
   4.607228,
   4.09318,
   3.633592,
   3.228998,
   2.876561,
   2.571531,
   2.308341,
   2.081355,
   1.885296,
   1.715462,
   1.567786,
   1.438824,
   1.225978,
   1.059179,
   0.9261657,
   0.8183931,
   0.7298157,
   0.593999,
   0.4958677,
   0.4224331,
   0.3658808,
   0.3212798,
   0.2853915,
   0.2560155,
   0.2316125,
   0.2110786,
   0.1936042,
   0.1785842,
   0.1655585,
   0.1541719,
   0.1441465,
   0.1352618,
   0.1273414,
   0.1202424,
   0.1202424,
   0,
   0.1202424};
   graph = new TGraph(87,bd_pdf2_Norm_CompPhi_dsig_fx19,bd_pdf2_Norm_CompPhi_dsig_fy19);
   graph->SetName("bd_pdf2_Norm_CompPhi_dsig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_pdf2_Norm_CompPhi_dsig19 = new TH1F("Graph_bd_pdf2_Norm_CompPhi_dsig19","Projection of ",100,993.5,1056.5);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->SetMinimum(0);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->SetMaximum(9.462904);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->SetDirectory(0);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->SetStats(0);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->SetMarkerStyle(20);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetXaxis()->SetNdivisions(505);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetXaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetXaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetYaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetYaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetZaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_pdf2_Norm_CompPhi_dsig19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_pdf2_Norm_CompPhi_dsig19);
   
   graph->Draw("l");
   
   Double_t bd_pdf2_Norm_CompPhi_nobd_fx20[52] = {
   998.75,
   998.75,
   1000,
   1000.625,
   1001.25,
   1001.875,
   1002.5,
   1003.125,
   1003.75,
   1004.375,
   1005,
   1005.625,
   1006.25,
   1006.875,
   1007.5,
   1008.75,
   1010,
   1011.25,
   1012.5,
   1013.75,
   1015,
   1016.25,
   1017.5,
   1018.75,
   1020,
   1021.25,
   1022.5,
   1023.75,
   1025,
   1026.25,
   1027.5,
   1028.75,
   1030,
   1031.25,
   1032.5,
   1033.75,
   1035,
   1036.25,
   1037.5,
   1038.75,
   1040,
   1041.25,
   1042.5,
   1043.75,
   1045,
   1046.25,
   1047.5,
   1048.75,
   1050,
   1050,
   1051.25,
   1051.25};
   Double_t bd_pdf2_Norm_CompPhi_nobd_fy20[52] = {
   0,
   13.25417,
   13.25417,
   13.39906,
   13.53204,
   13.65348,
   13.76381,
   13.86346,
   13.95287,
   14.03249,
   14.10275,
   14.16407,
   14.21687,
   14.26155,
   14.2985,
   14.35071,
   14.3764,
   14.37826,
   14.35883,
   14.32046,
   14.26532,
   14.19544,
   14.1127,
   14.0188,
   13.91534,
   13.80376,
   13.68537,
   13.56138,
   13.43287,
   13.30082,
   13.16611,
   13.02953,
   12.89178,
   12.7535,
   12.61523,
   12.47746,
   12.34062,
   12.20508,
   12.07117,
   11.93916,
   11.80929,
   11.68176,
   11.55673,
   11.43435,
   11.31472,
   11.19793,
   11.08405,
   10.97313,
   10.86519,
   10.86519,
   0,
   10.86519};
   graph = new TGraph(52,bd_pdf2_Norm_CompPhi_nobd_fx20,bd_pdf2_Norm_CompPhi_nobd_fy20);
   graph->SetName("bd_pdf2_Norm_CompPhi_nobd");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_pdf2_Norm_CompPhi_nobd20 = new TH1F("Graph_bd_pdf2_Norm_CompPhi_nobd20","Projection of ",100,993.5,1056.5);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->SetMinimum(0);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->SetMaximum(15.81609);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->SetDirectory(0);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->SetStats(0);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->SetMarkerStyle(20);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetXaxis()->SetNdivisions(505);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetXaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetXaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetYaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetYaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetZaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_pdf2_Norm_CompPhi_nobd20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_pdf2_Norm_CompPhi_nobd20);
   
   graph->Draw("l");
   
   Double_t bd_pdf2_Norm_Comphist_cmk_pdf2_fx21[97] = {
   998.75,
   998.75,
   1000,
   1000.625,
   1001.25,
   1002.5,
   1003.125,
   1003.75,
   1004.375,
   1005,
   1005.625,
   1006.25,
   1006.875,
   1007.5,
   1008.125,
   1008.75,
   1010,
   1011.25,
   1011.875,
   1012.5,
   1013.75,
   1014.062,
   1014.375,
   1014.688,
   1015,
   1015.312,
   1015.625,
   1015.938,
   1016.25,
   1016.562,
   1016.875,
   1017.5,
   1017.812,
   1018.125,
   1018.281,
   1018.438,
   1018.594,
   1018.75,
   1018.906,
   1019.062,
   1019.219,
   1019.375,
   1019.531,
   1019.688,
   1019.844,
   1020,
   1020.156,
   1020.312,
   1020.469,
   1020.625,
   1020.938,
   1021.25,
   1021.875,
   1022.188,
   1022.5,
   1022.812,
   1023.125,
   1023.438,
   1023.75,
   1024.062,
   1024.375,
   1024.688,
   1025,
   1025.312,
   1025.625,
   1026.25,
   1026.875,
   1027.5,
   1028.125,
   1028.75,
   1029.375,
   1030,
   1030.625,
   1031.25,
   1032.5,
   1033.75,
   1035,
   1035.625,
   1036.25,
   1037.5,
   1038.75,
   1039.375,
   1040,
   1040.625,
   1041.25,
   1042.5,
   1043.125,
   1043.75,
   1044.375,
   1045,
   1046.25,
   1047.5,
   1048.75,
   1050,
   1050,
   1051.25,
   1051.25};
   Double_t bd_pdf2_Norm_Comphist_cmk_pdf2_fy21[97] = {
   0,
   5.484835,
   5.484835,
   5.506783,
   5.567187,
   5.737428,
   5.802465,
   5.819827,
   5.837544,
   5.938319,
   6.069358,
   6.126483,
   6.154075,
   6.243154,
   6.365371,
   6.460973,
   6.625945,
   6.82666,
   6.974607,
   7.213276,
   7.792138,
   7.955391,
   8.149396,
   8.402366,
   8.712591,
   9.086627,
   9.528036,
   10.03323,
   10.60422,
   11.2363,
   11.9208,
   13.40693,
   14.14396,
   14.8318,
   15.14088,
   15.42382,
   15.67667,
   15.89573,
   16.0776,
   16.21926,
   16.31811,
   16.37209,
   16.36998,
   16.32108,
   16.22656,
   16.08841,
   15.90938,
   15.69295,
   15.44323,
   15.16487,
   14.55909,
   13.89798,
   12.55386,
   11.95417,
   11.41762,
   10.94879,
   10.54365,
   10.16981,
   9.842077,
   9.556984,
   9.311445,
   9.108344,
   8.937799,
   8.794283,
   8.67226,
   8.469183,
   8.306255,
   8.175372,
   8.070967,
   7.996271,
   7.926186,
   7.824136,
   7.722997,
   7.681834,
   7.685207,
   7.671149,
   7.665385,
   7.668229,
   7.638502,
   7.556025,
   7.534802,
   7.532384,
   7.503882,
   7.466364,
   7.45484,
   7.448968,
   7.442703,
   7.465307,
   7.489529,
   7.470809,
   7.394248,
   7.366772,
   7.354758,
   7.343448,
   7.343448,
   0,
   7.343448};
   graph = new TGraph(97,bd_pdf2_Norm_Comphist_cmk_pdf2_fx21,bd_pdf2_Norm_Comphist_cmk_pdf2_fy21);
   graph->SetName("bd_pdf2_Norm_Comphist_cmk_pdf2");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_pdf2_Norm_Comphist_cmk_pdf221 = new TH1F("Graph_bd_pdf2_Norm_Comphist_cmk_pdf221","Projection of ",100,993.5,1056.5);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->SetMinimum(0);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->SetMaximum(18.0093);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->SetDirectory(0);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->SetStats(0);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->SetMarkerStyle(20);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetXaxis()->SetNdivisions(505);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetXaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetXaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetYaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetYaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetZaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_pdf2_Norm_Comphist_cmk_pdf221->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_pdf2_Norm_Comphist_cmk_pdf221);
   
   graph->Draw("l");
   
   Double_t bd_pdf2_Norm_CompPhi_lb_fx22[46] = {
   998.75,
   998.75,
   1000,
   1001.25,
   1002.5,
   1003.75,
   1005,
   1006.25,
   1007.5,
   1008.75,
   1010,
   1011.25,
   1012.5,
   1013.75,
   1015,
   1016.25,
   1017.5,
   1018.75,
   1020,
   1021.25,
   1022.5,
   1023.75,
   1025,
   1026.25,
   1027.5,
   1028.75,
   1030,
   1031.25,
   1032.5,
   1033.75,
   1035,
   1036.25,
   1037.5,
   1038.75,
   1040,
   1041.25,
   1042.5,
   1043.75,
   1045,
   1046.25,
   1047.5,
   1048.75,
   1050,
   1050,
   1051.25,
   1051.25};
   Double_t bd_pdf2_Norm_CompPhi_lb_fy22[46] = {
   0,
   2.387581,
   2.387581,
   2.769343,
   3.136159,
   3.488471,
   3.826723,
   4.151357,
   4.462817,
   4.761544,
   5.047982,
   5.322574,
   5.585762,
   5.83799,
   6.0797,
   6.311334,
   6.533336,
   6.746149,
   6.950215,
   7.145977,
   7.333879,
   7.514362,
   7.68787,
   7.854845,
   8.015731,
   8.170969,
   8.321004,
   8.466277,
   8.607232,
   8.744312,
   8.877959,
   9.008615,
   9.136725,
   9.26273,
   9.387074,
   9.510199,
   9.632548,
   9.754565,
   9.876691,
   9.99937,
   10.12304,
   10.24816,
   10.37515,
   10.37515,
   0,
   10.37515};
   graph = new TGraph(46,bd_pdf2_Norm_CompPhi_lb_fx22,bd_pdf2_Norm_CompPhi_lb_fy22);
   graph->SetName("bd_pdf2_Norm_CompPhi_lb");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bd_pdf2_Norm_CompPhi_lb22 = new TH1F("Graph_bd_pdf2_Norm_CompPhi_lb22","Projection of ",100,993.5,1056.5);
   Graph_bd_pdf2_Norm_CompPhi_lb22->SetMinimum(0);
   Graph_bd_pdf2_Norm_CompPhi_lb22->SetMaximum(11.41266);
   Graph_bd_pdf2_Norm_CompPhi_lb22->SetDirectory(0);
   Graph_bd_pdf2_Norm_CompPhi_lb22->SetStats(0);
   Graph_bd_pdf2_Norm_CompPhi_lb22->SetMarkerStyle(20);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetXaxis()->SetNdivisions(505);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetXaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetXaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetXaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetXaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetXaxis()->SetTitleOffset(0.95);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetXaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetYaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetYaxis()->SetLabelOffset(0.01);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetYaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetYaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetYaxis()->SetTitleOffset(0.85);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetYaxis()->SetTitleFont(132);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetZaxis()->SetLabelFont(132);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetZaxis()->SetLabelSize(0.06);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetZaxis()->SetTitleSize(0.072);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetZaxis()->SetTitleOffset(1.2);
   Graph_bd_pdf2_Norm_CompPhi_lb22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bd_pdf2_Norm_CompPhi_lb22);
   
   graph->Draw("l");
   
   Double_t chi_fit4_fx3008[40] = {
   1000.625,
   1001.875,
   1003.125,
   1004.375,
   1005.625,
   1006.875,
   1008.125,
   1009.375,
   1010.625,
   1011.875,
   1013.125,
   1014.375,
   1015.625,
   1016.875,
   1018.125,
   1019.375,
   1020.625,
   1021.875,
   1023.125,
   1024.375,
   1025.625,
   1026.875,
   1028.125,
   1029.375,
   1030.625,
   1031.875,
   1033.125,
   1034.375,
   1035.625,
   1036.875,
   1038.125,
   1039.375,
   1040.625,
   1041.875,
   1043.125,
   1044.375,
   1045.625,
   1046.875,
   1048.125,
   1049.375};
   Double_t chi_fit4_fy3008[40] = {
   23,
   17,
   32,
   20,
   25,
   32,
   32,
   33,
   36,
   39,
   32,
   45,
   45,
   39,
   49,
   52,
   40,
   51,
   38,
   36,
   34,
   21,
   35,
   35,
   34,
   30,
   38,
   30,
   30,
   34,
   33,
   32,
   25,
   33,
   26,
   44,
   37,
   36,
   24,
   23};
   Double_t chi_fit4_felx3008[40] = {
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625};
   Double_t chi_fit4_fely3008[40] = {
   4.760717,
   4.082184,
   5.627135,
   4.434448,
   4.966335,
   5.627135,
   5.627135,
   5.715302,
   5.971996,
   6.218102,
   5.627135,
   6.683179,
   6.683179,
   6.218102,
   6.976026,
   7.187836,
   6.298,
   7.117933,
   6.137163,
   5.971996,
   5.802128,
   4.545807,
   5.887675,
   5.887675,
   5.802128,
   5.446522,
   6.137163,
   5.446522,
   5.446522,
   5.802128,
   5.715302,
   5.627135,
   4.966335,
   5.715302,
   5.066015,
   6.60794,
   6.055143,
   5.971996,
   4.864612,
   4.760717};
   Double_t chi_fit4_fehx3008[40] = {
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625,
   0.625};
   Double_t chi_fit4_fehy3008[40] = {
   5.865235,
   5.203719,
   6.715753,
   5.546519,
   6.066589,
   6.715753,
   6.715753,
   6.802567,
   7.055545,
   7.298372,
   6.715753,
   7.757905,
   7.757905,
   7.298372,
   8.047634,
   8.257346,
   7.377261,
   8.188122,
   7.218484,
   7.055545,
   6.888101,
   5.655182,
   6.97241,
   6.97241,
   6.888101,
   6.538046,
   7.218484,
   6.538046,
   6.538046,
   6.888101,
   6.802567,
   6.715753,
   6.066589,
   6.802567,
   6.164324,
   7.68351,
   7.137555,
   7.055545,
   5.966932,
   5.865235};
   grae = new TGraphAsymmErrors(40,chi_fit4_fx3008,chi_fit4_fy3008,chi_fit4_felx3008,chi_fit4_fehx3008,chi_fit4_fely3008,chi_fit4_fehy3008);
   grae->SetName("chi_fit4");
   grae->SetTitle("Histogram of bd_wdata2_plot__m_hh");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_chi_fit43008 = new TH1F("Graph_chi_fit43008","Histogram of bd_wdata2_plot__m_hh",100,995,1055);
   Graph_chi_fit43008->SetMinimum(8.183863);
   Graph_chi_fit43008->SetMaximum(64.9913);
   Graph_chi_fit43008->SetDirectory(0);
   Graph_chi_fit43008->SetStats(0);
   Graph_chi_fit43008->SetMarkerStyle(20);
   Graph_chi_fit43008->GetXaxis()->SetNdivisions(505);
   Graph_chi_fit43008->GetXaxis()->SetLabelFont(132);
   Graph_chi_fit43008->GetXaxis()->SetLabelOffset(0.01);
   Graph_chi_fit43008->GetXaxis()->SetLabelSize(0.06);
   Graph_chi_fit43008->GetXaxis()->SetTitleSize(0.072);
   Graph_chi_fit43008->GetXaxis()->SetTitleOffset(0.95);
   Graph_chi_fit43008->GetXaxis()->SetTitleFont(132);
   Graph_chi_fit43008->GetYaxis()->SetLabelFont(132);
   Graph_chi_fit43008->GetYaxis()->SetLabelOffset(0.01);
   Graph_chi_fit43008->GetYaxis()->SetLabelSize(0.06);
   Graph_chi_fit43008->GetYaxis()->SetTitleSize(0.072);
   Graph_chi_fit43008->GetYaxis()->SetTitleOffset(0.85);
   Graph_chi_fit43008->GetYaxis()->SetTitleFont(132);
   Graph_chi_fit43008->GetZaxis()->SetLabelFont(132);
   Graph_chi_fit43008->GetZaxis()->SetLabelSize(0.06);
   Graph_chi_fit43008->GetZaxis()->SetTitleSize(0.072);
   Graph_chi_fit43008->GetZaxis()->SetTitleOffset(1.2);
   Graph_chi_fit43008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_chi_fit43008);
   
   grae->Draw("p");
   
   TPaveText *pt = new TPaveText(0.22,0.83,0.35,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#font[132]{LHCb}");
   pt->Draw();
   
   TH1D *frame_29f64cd0__8 = new TH1D("frame_29f64cd0__8","A RooPlot of \"\"",40,1000,1050);
   frame_29f64cd0__8->SetBinContent(1,63.27021);
   frame_29f64cd0__8->SetMinimum(0.001);
   frame_29f64cd0__8->SetMaximum(68.77472);
   frame_29f64cd0__8->SetEntries(1);
   frame_29f64cd0__8->SetDirectory(0);
   frame_29f64cd0__8->SetStats(0);
   frame_29f64cd0__8->SetMarkerStyle(20);
   frame_29f64cd0__8->GetXaxis()->SetTitle("#it{m}(#it{K^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_29f64cd0__8->GetXaxis()->SetNdivisions(505);
   frame_29f64cd0__8->GetXaxis()->SetLabelFont(132);
   frame_29f64cd0__8->GetXaxis()->SetLabelOffset(0.02);
   frame_29f64cd0__8->GetXaxis()->SetLabelSize(0.06);
   frame_29f64cd0__8->GetXaxis()->SetTitleSize(0.065);
   frame_29f64cd0__8->GetXaxis()->SetTitleOffset(1.15);
   frame_29f64cd0__8->GetXaxis()->SetTitleFont(132);
   frame_29f64cd0__8->GetYaxis()->SetTitle("Candidates / (1.25 MeV/#it{c}^{2})");
   frame_29f64cd0__8->GetYaxis()->SetLabelFont(132);
   frame_29f64cd0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_29f64cd0__8->GetYaxis()->SetLabelSize(0.06);
   frame_29f64cd0__8->GetYaxis()->SetTitleSize(0.072);
   frame_29f64cd0__8->GetYaxis()->SetTitleOffset(1.05);
   frame_29f64cd0__8->GetYaxis()->SetTitleFont(132);
   frame_29f64cd0__8->GetZaxis()->SetLabelFont(132);
   frame_29f64cd0__8->GetZaxis()->SetLabelSize(0.06);
   frame_29f64cd0__8->GetZaxis()->SetTitleSize(0.072);
   frame_29f64cd0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_29f64cd0__8->GetZaxis()->SetTitleFont(132);
   frame_29f64cd0__8->Draw("AXISSAME");
   narr_bd_run2_pic1->Modified();
   narr_bd_run2_pic1->cd();
   narr_bd_run2_pic1->SetSelected(narr_bd_run2_pic1);
}


==> figs/Fig7.C <==
{
//=========Macro generated from canvas: pic1_Fig7/
//=========  (Fri Oct  9 13:54:33 2020) by ROOT version5.34/24
   TCanvas *pic1_Fig7 = new TCanvas("pic1_Fig7", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic1_Fig7->Range(-13.67935,-0.2065834,23.92312,1.084563);
   pic1_Fig7->SetFillColor(0);
   pic1_Fig7->SetBorderMode(0);
   pic1_Fig7->SetBorderSize(2);
   pic1_Fig7->SetTickx(1);
   pic1_Fig7->SetTicky(1);
   pic1_Fig7->SetLeftMargin(0.14);
   pic1_Fig7->SetRightMargin(0.05);
   pic1_Fig7->SetTopMargin(0.05);
   pic1_Fig7->SetBottomMargin(0.16);
   pic1_Fig7->SetFrameBorderMode(0);
   pic1_Fig7->SetFrameBorderMode(0);
   
   TH1F *grset__1 = new TH1F("grset__1","",3000,-8.415,22.043);
   grset__1->SetMinimum(0);
   grset__1->SetMaximum(1.020006);
   grset__1->SetDirectory(0);
   grset__1->SetStats(0);
   grset__1->SetMarkerStyle(20);
   grset__1->GetXaxis()->SetTitle("#font[132]{#it{B}}(#it{B^{0}#rightarrowJ/#psi#phi}) [10^{-8}]");
   grset__1->GetXaxis()->SetNdivisions(505);
   grset__1->GetXaxis()->SetLabelFont(132);
   grset__1->GetXaxis()->SetLabelOffset(0.01);
   grset__1->GetXaxis()->SetLabelSize(0.06);
   grset__1->GetXaxis()->SetTitleSize(0.072);
   grset__1->GetXaxis()->SetTitleOffset(0.95);
   grset__1->GetXaxis()->SetTitleFont(132);
   grset__1->GetYaxis()->SetTitle("#lambda");
   grset__1->GetYaxis()->SetLabelFont(132);
   grset__1->GetYaxis()->SetLabelOffset(0.01);
   grset__1->GetYaxis()->SetLabelSize(0.06);
   grset__1->GetYaxis()->SetTitleSize(0.072);
   grset__1->GetYaxis()->SetTitleOffset(0.95);
   grset__1->GetYaxis()->SetTitleFont(132);
   grset__1->GetZaxis()->SetLabelFont(132);
   grset__1->GetZaxis()->SetLabelSize(0.06);
   grset__1->GetZaxis()->SetTitleSize(0.072);
   grset__1->GetZaxis()->SetTitleOffset(1.2);
   grset__1->GetZaxis()->SetTitleFont(132);
   grset__1->Draw("");
   
   TH1D *hist = new TH1D("hist","",1000,0,11.11873);
   hist->SetBinContent(1,0.08851398);
   hist->SetBinContent(2,0.08924807);
   hist->SetBinContent(3,0.08998689);
   hist->SetBinContent(4,0.09073048);
   hist->SetBinContent(5,0.09147883);
   hist->SetBinContent(6,0.09223199);
   hist->SetBinContent(7,0.09298995);
   hist->SetBinContent(8,0.09375298);
   hist->SetBinContent(9,0.094521);
   hist->SetBinContent(10,0.09529388);
   hist->SetBinContent(11,0.09607165);
   hist->SetBinContent(12,0.09685432);
   hist->SetBinContent(13,0.0976419);
   hist->SetBinContent(14,0.09843441);
   hist->SetBinContent(15,0.09923187);
   hist->SetBinContent(16,0.1000343);
   hist->SetBinContent(17,0.1008417);
   hist->SetBinContent(18,0.1016542);
   hist->SetBinContent(19,0.102472);
   hist->SetBinContent(20,0.1032949);
   hist->SetBinContent(21,0.1041228);
   hist->SetBinContent(22,0.1049558);
   hist->SetBinContent(23,0.1057938);
   hist->SetBinContent(24,0.106637);
   hist->SetBinContent(25,0.1074853);
   hist->SetBinContent(26,0.1083387);
   hist->SetBinContent(27,0.1091973);
   hist->SetBinContent(28,0.110061);
   hist->SetBinContent(29,0.1109302);
   hist->SetBinContent(30,0.1118047);
   hist->SetBinContent(31,0.1126844);
   hist->SetBinContent(32,0.1135694);
   hist->SetBinContent(33,0.1144596);
   hist->SetBinContent(34,0.1153551);
   hist->SetBinContent(35,0.1162558);
   hist->SetBinContent(36,0.1171618);
   hist->SetBinContent(37,0.1180732);
   hist->SetBinContent(38,0.1189898);
   hist->SetBinContent(39,0.1199118);
   hist->SetBinContent(40,0.1208396);
   hist->SetBinContent(41,0.1217727);
   hist->SetBinContent(42,0.1227112);
   hist->SetBinContent(43,0.1236551);
   hist->SetBinContent(44,0.1246045);
   hist->SetBinContent(45,0.1255592);
   hist->SetBinContent(46,0.1265193);
   hist->SetBinContent(47,0.127485);
   hist->SetBinContent(48,0.128456);
   hist->SetBinContent(49,0.1294326);
   hist->SetBinContent(50,0.1304149);
   hist->SetBinContent(51,0.1314029);
   hist->SetBinContent(52,0.1323964);
   hist->SetBinContent(53,0.1333954);
   hist->SetBinContent(54,0.1344);
   hist->SetBinContent(55,0.1354101);
   hist->SetBinContent(56,0.1364258);
   hist->SetBinContent(57,0.1374471);
   hist->SetBinContent(58,0.138474);
   hist->SetBinContent(59,0.1395065);
   hist->SetBinContent(60,0.1405446);
   hist->SetBinContent(61,0.1415888);
   hist->SetBinContent(62,0.1426386);
   hist->SetBinContent(63,0.1436941);
   hist->SetBinContent(64,0.1447552);
   hist->SetBinContent(65,0.145822);
   hist->SetBinContent(66,0.1468945);
   hist->SetBinContent(67,0.1479728);
   hist->SetBinContent(68,0.1490567);
   hist->SetBinContent(69,0.1501463);
   hist->SetBinContent(70,0.1512417);
   hist->SetBinContent(71,0.152343);
   hist->SetBinContent(72,0.1534504);
   hist->SetBinContent(73,0.1545634);
   hist->SetBinContent(74,0.1556823);
   hist->SetBinContent(75,0.1568069);
   hist->SetBinContent(76,0.1579374);
   hist->SetBinContent(77,0.1590736);
   hist->SetBinContent(78,0.1602156);
   hist->SetBinContent(79,0.1613635);
   hist->SetBinContent(80,0.1625172);
   hist->SetBinContent(81,0.1636767);
   hist->SetBinContent(82,0.1648425);
   hist->SetBinContent(83,0.1660142);
   hist->SetBinContent(84,0.1671918);
   hist->SetBinContent(85,0.1683752);
   hist->SetBinContent(86,0.1695645);
   hist->SetBinContent(87,0.1707597);
   hist->SetBinContent(88,0.1719607);
   hist->SetBinContent(89,0.1731677);
   hist->SetBinContent(90,0.1743806);
   hist->SetBinContent(91,0.1755994);
   hist->SetBinContent(92,0.1768243);
   hist->SetBinContent(93,0.1780554);
   hist->SetBinContent(94,0.1792925);
   hist->SetBinContent(95,0.1805355);
   hist->SetBinContent(96,0.1817844);
   hist->SetBinContent(97,0.1830392);
   hist->SetBinContent(98,0.1843001);
   hist->SetBinContent(99,0.1855668);
   hist->SetBinContent(100,0.1868396);
   hist->SetBinContent(101,0.1881183);
   hist->SetBinContent(102,0.189403);
   hist->SetBinContent(103,0.1906941);
   hist->SetBinContent(104,0.1919913);
   hist->SetBinContent(105,0.1932944);
   hist->SetBinContent(106,0.1946035);
   hist->SetBinContent(107,0.1959185);
   hist->SetBinContent(108,0.1972396);
   hist->SetBinContent(109,0.1985667);
   hist->SetBinContent(110,0.1998998);
   hist->SetBinContent(111,0.2012389);
   hist->SetBinContent(112,0.202584);
   hist->SetBinContent(113,0.2039353);
   hist->SetBinContent(114,0.2052929);
   hist->SetBinContent(115,0.2066565);
   hist->SetBinContent(116,0.2080261);
   hist->SetBinContent(117,0.2094017);
   hist->SetBinContent(118,0.2107834);
   hist->SetBinContent(119,0.212171);
   hist->SetBinContent(120,0.2135647);
   hist->SetBinContent(121,0.2149643);
   hist->SetBinContent(122,0.21637);
   hist->SetBinContent(123,0.2177817);
   hist->SetBinContent(124,0.2191999);
   hist->SetBinContent(125,0.2206241);
   hist->SetBinContent(126,0.2220543);
   hist->SetBinContent(127,0.2234906);
   hist->SetBinContent(128,0.2249328);
   hist->SetBinContent(129,0.226381);
   hist->SetBinContent(130,0.2278353);
   hist->SetBinContent(131,0.2292955);
   hist->SetBinContent(132,0.2307618);
   hist->SetBinContent(133,0.232234);
   hist->SetBinContent(134,0.2337125);
   hist->SetBinContent(135,0.2351971);
   hist->SetBinContent(136,0.2366878);
   hist->SetBinContent(137,0.2381845);
   hist->SetBinContent(138,0.2396871);
   hist->SetBinContent(139,0.2411957);
   hist->SetBinContent(140,0.2427102);
   hist->SetBinContent(141,0.2442307);
   hist->SetBinContent(142,0.2457572);
   hist->SetBinContent(143,0.2472896);
   hist->SetBinContent(144,0.248828);
   hist->SetBinContent(145,0.2503728);
   hist->SetBinContent(146,0.2519235);
   hist->SetBinContent(147,0.2534801);
   hist->SetBinContent(148,0.2550426);
   hist->SetBinContent(149,0.2566111);
   hist->SetBinContent(150,0.2581854);
   hist->SetBinContent(151,0.2597657);
   hist->SetBinContent(152,0.2613518);
   hist->SetBinContent(153,0.2629438);
   hist->SetBinContent(154,0.2645417);
   hist->SetBinContent(155,0.2661456);
   hist->SetBinContent(156,0.2677557);
   hist->SetBinContent(157,0.2693715);
   hist->SetBinContent(158,0.2709932);
   hist->SetBinContent(159,0.2726208);
   hist->SetBinContent(160,0.2742541);
   hist->SetBinContent(161,0.2758932);
   hist->SetBinContent(162,0.2775381);
   hist->SetBinContent(163,0.2791888);
   hist->SetBinContent(164,0.2808452);
   hist->SetBinContent(165,0.2825074);
   hist->SetBinContent(166,0.2841758);
   hist->SetBinContent(167,0.2858499);
   hist->SetBinContent(168,0.2875297);
   hist->SetBinContent(169,0.2892152);
   hist->SetBinContent(170,0.2909064);
   hist->SetBinContent(171,0.2926032);
   hist->SetBinContent(172,0.2943057);
   hist->SetBinContent(173,0.2960139);
   hist->SetBinContent(174,0.2977277);
   hist->SetBinContent(175,0.299447);
   hist->SetBinContent(176,0.3011722);
   hist->SetBinContent(177,0.3029032);
   hist->SetBinContent(178,0.3046398);
   hist->SetBinContent(179,0.3063819);
   hist->SetBinContent(180,0.3081296);
   hist->SetBinContent(181,0.3098827);
   hist->SetBinContent(182,0.3116414);
   hist->SetBinContent(183,0.3134055);
   hist->SetBinContent(184,0.3151751);
   hist->SetBinContent(185,0.3169501);
   hist->SetBinContent(186,0.3187305);
   hist->SetBinContent(187,0.3205168);
   hist->SetBinContent(188,0.3223084);
   hist->SetBinContent(189,0.3241054);
   hist->SetBinContent(190,0.3259078);
   hist->SetBinContent(191,0.3277155);
   hist->SetBinContent(192,0.3295285);
   hist->SetBinContent(193,0.3313467);
   hist->SetBinContent(194,0.3331702);
   hist->SetBinContent(195,0.334999);
   hist->SetBinContent(196,0.336833);
   hist->SetBinContent(197,0.3386723);
   hist->SetBinContent(198,0.3405171);
   hist->SetBinContent(199,0.342367);
   hist->SetBinContent(200,0.344222);
   hist->SetBinContent(201,0.3460822);
   hist->SetBinContent(202,0.3479474);
   hist->SetBinContent(203,0.3498176);
   hist->SetBinContent(204,0.3516929);
   hist->SetBinContent(205,0.3535732);
   hist->SetBinContent(206,0.3554585);
   hist->SetBinContent(207,0.3573487);
   hist->SetBinContent(208,0.3592442);
   hist->SetBinContent(209,0.3611447);
   hist->SetBinContent(210,0.36305);
   hist->SetBinContent(211,0.3649602);
   hist->SetBinContent(212,0.3668752);
   hist->SetBinContent(213,0.3687949);
   hist->SetBinContent(214,0.3707195);
   hist->SetBinContent(215,0.3726488);
   hist->SetBinContent(216,0.3745828);
   hist->SetBinContent(217,0.3765215);
   hist->SetBinContent(218,0.3784649);
   hist->SetBinContent(219,0.3804133);
   hist->SetBinContent(220,0.3823662);
   hist->SetBinContent(221,0.3843237);
   hist->SetBinContent(222,0.3862857);
   hist->SetBinContent(223,0.3882522);
   hist->SetBinContent(224,0.3902231);
   hist->SetBinContent(225,0.3921986);
   hist->SetBinContent(226,0.3941784);
   hist->SetBinContent(227,0.3961626);
   hist->SetBinContent(228,0.3981511);
   hist->SetBinContent(229,0.4001443);
   hist->SetBinContent(230,0.4021418);
   hist->SetBinContent(231,0.4041435);
   hist->SetBinContent(232,0.4061494);
   hist->SetBinContent(233,0.4081595);
   hist->SetBinContent(234,0.4101737);
   hist->SetBinContent(235,0.4121921);
   hist->SetBinContent(236,0.4142145);
   hist->SetBinContent(237,0.416241);
   hist->SetBinContent(238,0.4182714);
   hist->SetBinContent(239,0.420306);
   hist->SetBinContent(240,0.4223447);
   hist->SetBinContent(241,0.4243872);
   hist->SetBinContent(242,0.4264337);
   hist->SetBinContent(243,0.4284839);
   hist->SetBinContent(244,0.4305379);
   hist->SetBinContent(245,0.4325957);
   hist->SetBinContent(246,0.4346571);
   hist->SetBinContent(247,0.4367223);
   hist->SetBinContent(248,0.4387911);
   hist->SetBinContent(249,0.4408634);
   hist->SetBinContent(250,0.4429396);
   hist->SetBinContent(251,0.4450193);
   hist->SetBinContent(252,0.4471025);
   hist->SetBinContent(253,0.4491891);
   hist->SetBinContent(254,0.4512791);
   hist->SetBinContent(255,0.4533724);
   hist->SetBinContent(256,0.4554691);
   hist->SetBinContent(257,0.457569);
   hist->SetBinContent(258,0.4596721);
   hist->SetBinContent(259,0.4617785);
   hist->SetBinContent(260,0.463888);
   hist->SetBinContent(261,0.4660008);
   hist->SetBinContent(262,0.4681167);
   hist->SetBinContent(263,0.4702356);
   hist->SetBinContent(264,0.4723575);
   hist->SetBinContent(265,0.4744822);
   hist->SetBinContent(266,0.4766099);
   hist->SetBinContent(267,0.4787404);
   hist->SetBinContent(268,0.4808737);
   hist->SetBinContent(269,0.4830097);
   hist->SetBinContent(270,0.4851484);
   hist->SetBinContent(271,0.48729);
   hist->SetBinContent(272,0.4894342);
   hist->SetBinContent(273,0.491581);
   hist->SetBinContent(274,0.4937303);
   hist->SetBinContent(275,0.495882);
   hist->SetBinContent(276,0.4980362);
   hist->SetBinContent(277,0.5001928);
   hist->SetBinContent(278,0.5023517);
   hist->SetBinContent(279,0.5045128);
   hist->SetBinContent(280,0.5066762);
   hist->SetBinContent(281,0.5088419);
   hist->SetBinContent(282,0.5110098);
   hist->SetBinContent(283,0.5131798);
   hist->SetBinContent(284,0.5153518);
   hist->SetBinContent(285,0.5175258);
   hist->SetBinContent(286,0.5197017);
   hist->SetBinContent(287,0.5218796);
   hist->SetBinContent(288,0.5240592);
   hist->SetBinContent(289,0.5262407);
   hist->SetBinContent(290,0.5284239);
   hist->SetBinContent(291,0.5306088);
   hist->SetBinContent(292,0.5327954);
   hist->SetBinContent(293,0.5349837);
   hist->SetBinContent(294,0.5371734);
   hist->SetBinContent(295,0.5393647);
   hist->SetBinContent(296,0.5415574);
   hist->SetBinContent(297,0.5437514);
   hist->SetBinContent(298,0.5459468);
   hist->SetBinContent(299,0.5481434);
   hist->SetBinContent(300,0.5503413);
   hist->SetBinContent(301,0.5525403);
   hist->SetBinContent(302,0.5547405);
   hist->SetBinContent(303,0.5569418);
   hist->SetBinContent(304,0.5591441);
   hist->SetBinContent(305,0.5613473);
   hist->SetBinContent(306,0.5635514);
   hist->SetBinContent(307,0.5657564);
   hist->SetBinContent(308,0.5679621);
   hist->SetBinContent(309,0.5701686);
   hist->SetBinContent(310,0.5723757);
   hist->SetBinContent(311,0.5745835);
   hist->SetBinContent(312,0.5767918);
   hist->SetBinContent(313,0.5790007);
   hist->SetBinContent(314,0.58121);
   hist->SetBinContent(315,0.5834197);
   hist->SetBinContent(316,0.5856298);
   hist->SetBinContent(317,0.5878401);
   hist->SetBinContent(318,0.5900506);
   hist->SetBinContent(319,0.5922613);
   hist->SetBinContent(320,0.5944722);
   hist->SetBinContent(321,0.596683);
   hist->SetBinContent(322,0.5988939);
   hist->SetBinContent(323,0.6011047);
   hist->SetBinContent(324,0.6033154);
   hist->SetBinContent(325,0.6055259);
   hist->SetBinContent(326,0.6077361);
   hist->SetBinContent(327,0.6099461);
   hist->SetBinContent(328,0.6121557);
   hist->SetBinContent(329,0.6143649);
   hist->SetBinContent(330,0.6165736);
   hist->SetBinContent(331,0.6187817);
   hist->SetBinContent(332,0.6209893);
   hist->SetBinContent(333,0.6231962);
   hist->SetBinContent(334,0.6254024);
   hist->SetBinContent(335,0.6276078);
   hist->SetBinContent(336,0.6298123);
   hist->SetBinContent(337,0.632016);
   hist->SetBinContent(338,0.6342187);
   hist->SetBinContent(339,0.6364204);
   hist->SetBinContent(340,0.638621);
   hist->SetBinContent(341,0.6408204);
   hist->SetBinContent(342,0.6430187);
   hist->SetBinContent(343,0.6452158);
   hist->SetBinContent(344,0.6474114);
   hist->SetBinContent(345,0.6496056);
   hist->SetBinContent(346,0.6517984);
   hist->SetBinContent(347,0.6539897);
   hist->SetBinContent(348,0.6561794);
   hist->SetBinContent(349,0.6583675);
   hist->SetBinContent(350,0.6605539);
   hist->SetBinContent(351,0.6627385);
   hist->SetBinContent(352,0.6649213);
   hist->SetBinContent(353,0.6671023);
   hist->SetBinContent(354,0.6692813);
   hist->SetBinContent(355,0.6714582);
   hist->SetBinContent(356,0.6736331);
   hist->SetBinContent(357,0.6758057);
   hist->SetBinContent(358,0.6779762);
   hist->SetBinContent(359,0.6801445);
   hist->SetBinContent(360,0.6823104);
   hist->SetBinContent(361,0.684474);
   hist->SetBinContent(362,0.6866351);
   hist->SetBinContent(363,0.6887938);
   hist->SetBinContent(364,0.6909499);
   hist->SetBinContent(365,0.6931032);
   hist->SetBinContent(366,0.6952538);
   hist->SetBinContent(367,0.6974016);
   hist->SetBinContent(368,0.6995466);
   hist->SetBinContent(369,0.7016887);
   hist->SetBinContent(370,0.7038279);
   hist->SetBinContent(371,0.705964);
   hist->SetBinContent(372,0.7080971);
   hist->SetBinContent(373,0.7102271);
   hist->SetBinContent(374,0.7123539);
   hist->SetBinContent(375,0.7144774);
   hist->SetBinContent(376,0.7165974);
   hist->SetBinContent(377,0.718714);
   hist->SetBinContent(378,0.7208271);
   hist->SetBinContent(379,0.7229366);
   hist->SetBinContent(380,0.7250427);
   hist->SetBinContent(381,0.727145);
   hist->SetBinContent(382,0.7292437);
   hist->SetBinContent(383,0.7313386);
   hist->SetBinContent(384,0.7334297);
   hist->SetBinContent(385,0.7355169);
   hist->SetBinContent(386,0.7376001);
   hist->SetBinContent(387,0.739679);
   hist->SetBinContent(388,0.7417539);
   hist->SetBinContent(389,0.7438245);
   hist->SetBinContent(390,0.745891);
   hist->SetBinContent(391,0.7479532);
   hist->SetBinContent(392,0.7500111);
   hist->SetBinContent(393,0.7520646);
   hist->SetBinContent(394,0.7541136);
   hist->SetBinContent(395,0.7561581);
   hist->SetBinContent(396,0.758198);
   hist->SetBinContent(397,0.7602329);
   hist->SetBinContent(398,0.7622631);
   hist->SetBinContent(399,0.7642885);
   hist->SetBinContent(400,0.766309);
   hist->SetBinContent(401,0.7683247);
   hist->SetBinContent(402,0.7703354);
   hist->SetBinContent(403,0.772341);
   hist->SetBinContent(404,0.7743416);
   hist->SetBinContent(405,0.776337);
   hist->SetBinContent(406,0.7783272);
   hist->SetBinContent(407,0.780312);
   hist->SetBinContent(408,0.7822912);
   hist->SetBinContent(409,0.7842649);
   hist->SetBinContent(410,0.7862332);
   hist->SetBinContent(411,0.788196);
   hist->SetBinContent(412,0.7901531);
   hist->SetBinContent(413,0.7921047);
   hist->SetBinContent(414,0.7940505);
   hist->SetBinContent(415,0.7959905);
   hist->SetBinContent(416,0.7979247);
   hist->SetBinContent(417,0.799853);
   hist->SetBinContent(418,0.801775);
   hist->SetBinContent(419,0.8036909);
   hist->SetBinContent(420,0.8056006);
   hist->SetBinContent(421,0.8075043);
   hist->SetBinContent(422,0.8094017);
   hist->SetBinContent(423,0.8112929);
   hist->SetBinContent(424,0.8131777);
   hist->SetBinContent(425,0.8150562);
   hist->SetBinContent(426,0.8169282);
   hist->SetBinContent(427,0.8187937);
   hist->SetBinContent(428,0.8206526);
   hist->SetBinContent(429,0.8225044);
   hist->SetBinContent(430,0.8243495);
   hist->SetBinContent(431,0.8261879);
   hist->SetBinContent(432,0.8280195);
   hist->SetBinContent(433,0.8298442);
   hist->SetBinContent(434,0.831662);
   hist->SetBinContent(435,0.8334728);
   hist->SetBinContent(436,0.8352766);
   hist->SetBinContent(437,0.8370733);
   hist->SetBinContent(438,0.8388629);
   hist->SetBinContent(439,0.8406448);
   hist->SetBinContent(440,0.8424193);
   hist->SetBinContent(441,0.8441864);
   hist->SetBinContent(442,0.8459462);
   hist->SetBinContent(443,0.8476986);
   hist->SetBinContent(444,0.8494434);
   hist->SetBinContent(445,0.8511807);
   hist->SetBinContent(446,0.8529104);
   hist->SetBinContent(447,0.8546324);
   hist->SetBinContent(448,0.8563467);
   hist->SetBinContent(449,0.8580531);
   hist->SetBinContent(450,0.8597512);
   hist->SetBinContent(451,0.8614413);
   hist->SetBinContent(452,0.8631236);
   hist->SetBinContent(453,0.8647978);
   hist->SetBinContent(454,0.866464);
   hist->SetBinContent(455,0.868122);
   hist->SetBinContent(456,0.8697719);
   hist->SetBinContent(457,0.8714136);
   hist->SetBinContent(458,0.873047);
   hist->SetBinContent(459,0.8746722);
   hist->SetBinContent(460,0.8762884);
   hist->SetBinContent(461,0.877896);
   hist->SetBinContent(462,0.8794951);
   hist->SetBinContent(463,0.8810858);
   hist->SetBinContent(464,0.8826678);
   hist->SetBinContent(465,0.8842411);
   hist->SetBinContent(466,0.8858058);
   hist->SetBinContent(467,0.8873618);
   hist->SetBinContent(468,0.8889089);
   hist->SetBinContent(469,0.8904473);
   hist->SetBinContent(470,0.8919765);
   hist->SetBinContent(471,0.8934963);
   hist->SetBinContent(472,0.8950071);
   hist->SetBinContent(473,0.8965088);
   hist->SetBinContent(474,0.8980014);
   hist->SetBinContent(475,0.8994849);
   hist->SetBinContent(476,0.9009592);
   hist->SetBinContent(477,0.9024243);
   hist->SetBinContent(478,0.9038801);
   hist->SetBinContent(479,0.9053265);
   hist->SetBinContent(480,0.9067636);
   hist->SetBinContent(481,0.9081907);
   hist->SetBinContent(482,0.9096081);
   hist->SetBinContent(483,0.911016);
   hist->SetBinContent(484,0.9124143);
   hist->SetBinContent(485,0.913803);
   hist->SetBinContent(486,0.915182);
   hist->SetBinContent(487,0.9165514);
   hist->SetBinContent(488,0.917911);
   hist->SetBinContent(489,0.9192608);
   hist->SetBinContent(490,0.9206007);
   hist->SetBinContent(491,0.9219307);
   hist->SetBinContent(492,0.92325);
   hist->SetBinContent(493,0.9245594);
   hist->SetBinContent(494,0.9258588);
   hist->SetBinContent(495,0.9271482);
   hist->SetBinContent(496,0.9284274);
   hist->SetBinContent(497,0.9296965);
   hist->SetBinContent(498,0.9309554);
   hist->SetBinContent(499,0.9322041);
   hist->SetBinContent(500,0.9334426);
   hist->SetBinContent(501,0.9346708);
   hist->SetBinContent(502,0.935888);
   hist->SetBinContent(503,0.9370946);
   hist->SetBinContent(504,0.9382908);
   hist->SetBinContent(505,0.9394765);
   hist->SetBinContent(506,0.9406518);
   hist->SetBinContent(507,0.9418165);
   hist->SetBinContent(508,0.9429706);
   hist->SetBinContent(509,0.9441142);
   hist->SetBinContent(510,0.945247);
   hist->SetBinContent(511,0.9463693);
   hist->SetBinContent(512,0.9474806);
   hist->SetBinContent(513,0.9485805);
   hist->SetBinContent(514,0.9496696);
   hist->SetBinContent(515,0.9507478);
   hist->SetBinContent(516,0.9518153);
   hist->SetBinContent(517,0.9528718);
   hist->SetBinContent(518,0.9539174);
   hist->SetBinContent(519,0.954952);
   hist->SetBinContent(520,0.9559757);
   hist->SetBinContent(521,0.9569883);
   hist->SetBinContent(522,0.9579899);
   hist->SetBinContent(523,0.9589798);
   hist->SetBinContent(524,0.9599583);
   hist->SetBinContent(525,0.9609256);
   hist->SetBinContent(526,0.9618818);
   hist->SetBinContent(527,0.9628267);
   hist->SetBinContent(528,0.9637604);
   hist->SetBinContent(529,0.9646829);
   hist->SetBinContent(530,0.965594);
   hist->SetBinContent(531,0.9664939);
   hist->SetBinContent(532,0.9673824);
   hist->SetBinContent(533,0.9682593);
   hist->SetBinContent(534,0.9691241);
   hist->SetBinContent(535,0.9699774);
   hist->SetBinContent(536,0.9708193);
   hist->SetBinContent(537,0.9716497);
   hist->SetBinContent(538,0.9724686);
   hist->SetBinContent(539,0.973276);
   hist->SetBinContent(540,0.9740718);
   hist->SetBinContent(541,0.974856);
   hist->SetBinContent(542,0.9756286);
   hist->SetBinContent(543,0.9763896);
   hist->SetBinContent(544,0.9771383);
   hist->SetBinContent(545,0.9778751);
   hist->SetBinContent(546,0.9786001);
   hist->SetBinContent(547,0.9793134);
   hist->SetBinContent(548,0.980015);
   hist->SetBinContent(549,0.9807048);
   hist->SetBinContent(550,0.9813828);
   hist->SetBinContent(551,0.9820491);
   hist->SetBinContent(552,0.9827035);
   hist->SetBinContent(553,0.9833461);
   hist->SetBinContent(554,0.9839767);
   hist->SetBinContent(555,0.9845946);
   hist->SetBinContent(556,0.9852006);
   hist->SetBinContent(557,0.9857948);
   hist->SetBinContent(558,0.986377);
   hist->SetBinContent(559,0.9869472);
   hist->SetBinContent(560,0.9875055);
   hist->SetBinContent(561,0.9880519);
   hist->SetBinContent(562,0.9885862);
   hist->SetBinContent(563,0.9891086);
   hist->SetBinContent(564,0.9896189);
   hist->SetBinContent(565,0.9901166);
   hist->SetBinContent(566,0.990602);
   hist->SetBinContent(567,0.9910752);
   hist->SetBinContent(568,0.9915365);
   hist->SetBinContent(569,0.9919856);
   hist->SetBinContent(570,0.9924227);
   hist->SetBinContent(571,0.9928476);
   hist->SetBinContent(572,0.9932605);
   hist->SetBinContent(573,0.9936612);
   hist->SetBinContent(574,0.9940499);
   hist->SetBinContent(575,0.9944262);
   hist->SetBinContent(576,0.9947896);
   hist->SetBinContent(577,0.9951409);
   hist->SetBinContent(578,0.99548);
   hist->SetBinContent(579,0.9958069);
   hist->SetBinContent(580,0.9961216);
   hist->SetBinContent(581,0.9964242);
   hist->SetBinContent(582,0.9967146);
   hist->SetBinContent(583,0.9969929);
   hist->SetBinContent(584,0.9972589);
   hist->SetBinContent(585,0.9975127);
   hist->SetBinContent(586,0.9977538);
   hist->SetBinContent(587,0.9979823);
   hist->SetBinContent(588,0.9981986);
   hist->SetBinContent(589,0.9984026);
   hist->SetBinContent(590,0.9985945);
   hist->SetBinContent(591,0.9987742);
   hist->SetBinContent(592,0.9989416);
   hist->SetBinContent(593,0.9990969);
   hist->SetBinContent(594,0.9992399);
   hist->SetBinContent(595,0.9993707);
   hist->SetBinContent(596,0.9994893);
   hist->SetBinContent(597,0.9995947);
   hist->SetBinContent(598,0.999688);
   hist->SetBinContent(599,0.999769);
   hist->SetBinContent(600,0.9998379);
   hist->SetBinContent(601,0.9998945);
   hist->SetBinContent(602,0.999939);
   hist->SetBinContent(603,0.9999713);
   hist->SetBinContent(604,0.9999914);
   hist->SetBinContent(605,0.9999993);
   hist->SetBinContent(606,0.9999951);
   hist->SetBinContent(607,0.9999781);
   hist->SetBinContent(608,0.9999486);
   hist->SetBinContent(609,0.9999069);
   hist->SetBinContent(610,0.999853);
   hist->SetBinContent(611,0.9997871);
   hist->SetBinContent(612,0.999709);
   hist->SetBinContent(613,0.9996188);
   hist->SetBinContent(614,0.9995165);
   hist->SetBinContent(615,0.999402);
   hist->SetBinContent(616,0.9992755);
   hist->SetBinContent(617,0.9991368);
   hist->SetBinContent(618,0.9989852);
   hist->SetBinContent(619,0.9988215);
   hist->SetBinContent(620,0.9986458);
   hist->SetBinContent(621,0.9984581);
   hist->SetBinContent(622,0.9982583);
   hist->SetBinContent(623,0.9980465);
   hist->SetBinContent(624,0.9978227);
   hist->SetBinContent(625,0.997587);
   hist->SetBinContent(626,0.9973393);
   hist->SetBinContent(627,0.9970796);
   hist->SetBinContent(628,0.9968074);
   hist->SetBinContent(629,0.9965229);
   hist->SetBinContent(630,0.9962266);
   hist->SetBinContent(631,0.9959183);
   hist->SetBinContent(632,0.9955982);
   hist->SetBinContent(633,0.9952662);
   hist->SetBinContent(634,0.9949223);
   hist->SetBinContent(635,0.9945667);
   hist->SetBinContent(636,0.9941993);
   hist->SetBinContent(637,0.99382);
   hist->SetBinContent(638,0.993429);
   hist->SetBinContent(639,0.9930253);
   hist->SetBinContent(640,0.99261);
   hist->SetBinContent(641,0.9921829);
   hist->SetBinContent(642,0.9917442);
   hist->SetBinContent(643,0.9912938);
   hist->SetBinContent(644,0.9908317);
   hist->SetBinContent(645,0.9903581);
   hist->SetBinContent(646,0.9898728);
   hist->SetBinContent(647,0.9893761);
   hist->SetBinContent(648,0.9888677);
   hist->SetBinContent(649,0.9883473);
   hist->SetBinContent(650,0.9878151);
   hist->SetBinContent(651,0.9872713);
   hist->SetBinContent(652,0.9867161);
   hist->SetBinContent(653,0.9861495);
   hist->SetBinContent(654,0.9855716);
   hist->SetBinContent(655,0.9849822);
   hist->SetBinContent(656,0.9843815);
   hist->SetBinContent(657,0.9837695);
   hist->SetBinContent(658,0.9831462);
   hist->SetBinContent(659,0.9825116);
   hist->SetBinContent(660,0.9818649);
   hist->SetBinContent(661,0.9812071);
   hist->SetBinContent(662,0.980538);
   hist->SetBinContent(663,0.9798578);
   hist->SetBinContent(664,0.9791665);
   hist->SetBinContent(665,0.9784642);
   hist->SetBinContent(666,0.9777507);
   hist->SetBinContent(667,0.9770263);
   hist->SetBinContent(668,0.9762908);
   hist->SetBinContent(669,0.9755445);
   hist->SetBinContent(670,0.9747867);
   hist->SetBinContent(671,0.9740176);
   hist->SetBinContent(672,0.9732376);
   hist->SetBinContent(673,0.9724468);
   hist->SetBinContent(674,0.9716453);
   hist->SetBinContent(675,0.9708329);
   hist->SetBinContent(676,0.9700099);
   hist->SetBinContent(677,0.9691761);
   hist->SetBinContent(678,0.9683317);
   hist->SetBinContent(679,0.9674767);
   hist->SetBinContent(680,0.966611);
   hist->SetBinContent(681,0.965734);
   hist->SetBinContent(682,0.9648464);
   hist->SetBinContent(683,0.9639484);
   hist->SetBinContent(684,0.96304);
   hist->SetBinContent(685,0.9621211);
   hist->SetBinContent(686,0.9611919);
   hist->SetBinContent(687,0.9602523);
   hist->SetBinContent(688,0.9593024);
   hist->SetBinContent(689,0.9583423);
   hist->SetBinContent(690,0.9573719);
   hist->SetBinContent(691,0.956391);
   hist->SetBinContent(692,0.9553995);
   hist->SetBinContent(693,0.954398);
   hist->SetBinContent(694,0.9533863);
   hist->SetBinContent(695,0.9523647);
   hist->SetBinContent(696,0.951333);
   hist->SetBinContent(697,0.9502915);
   hist->SetBinContent(698,0.94924);
   hist->SetBinContent(699,0.9481787);
   hist->SetBinContent(700,0.9471075);
   hist->SetBinContent(701,0.9460266);
   hist->SetBinContent(702,0.9449351);
   hist->SetBinContent(703,0.943834);
   hist->SetBinContent(704,0.9427232);
   hist->SetBinContent(705,0.9416028);
   hist->SetBinContent(706,0.9404729);
   hist->SetBinContent(707,0.9393334);
   hist->SetBinContent(708,0.9381845);
   hist->SetBinContent(709,0.9370261);
   hist->SetBinContent(710,0.9358584);
   hist->SetBinContent(711,0.9346813);
   hist->SetBinContent(712,0.9334945);
   hist->SetBinContent(713,0.9322981);
   hist->SetBinContent(714,0.9310925);
   hist->SetBinContent(715,0.9298777);
   hist->SetBinContent(716,0.9286539);
   hist->SetBinContent(717,0.9274209);
   hist->SetBinContent(718,0.9261789);
   hist->SetBinContent(719,0.924928);
   hist->SetBinContent(720,0.9236681);
   hist->SetBinContent(721,0.9223993);
   hist->SetBinContent(722,0.9211216);
   hist->SetBinContent(723,0.9198345);
   hist->SetBinContent(724,0.9185387);
   hist->SetBinContent(725,0.9172341);
   hist->SetBinContent(726,0.9159209);
   hist->SetBinContent(727,0.9145991);
   hist->SetBinContent(728,0.9132687);
   hist->SetBinContent(729,0.9119299);
   hist->SetBinContent(730,0.9105825);
   hist->SetBinContent(731,0.9092268);
   hist->SetBinContent(732,0.9078627);
   hist->SetBinContent(733,0.90649);
   hist->SetBinContent(734,0.9051086);
   hist->SetBinContent(735,0.9037191);
   hist->SetBinContent(736,0.9023214);
   hist->SetBinContent(737,0.9009156);
   hist->SetBinContent(738,0.8995017);
   hist->SetBinContent(739,0.8980799);
   hist->SetBinContent(740,0.89665);
   hist->SetBinContent(741,0.8952123);
   hist->SetBinContent(742,0.8937667);
   hist->SetBinContent(743,0.8923133);
   hist->SetBinContent(744,0.8908515);
   hist->SetBinContent(745,0.889382);
   hist->SetBinContent(746,0.8879048);
   hist->SetBinContent(747,0.8864201);
   hist->SetBinContent(748,0.8849278);
   hist->SetBinContent(749,0.883428);
   hist->SetBinContent(750,0.8819207);
   hist->SetBinContent(751,0.8804061);
   hist->SetBinContent(752,0.8788841);
   hist->SetBinContent(753,0.8773548);
   hist->SetBinContent(754,0.875818);
   hist->SetBinContent(755,0.8742738);
   hist->SetBinContent(756,0.8727224);
   hist->SetBinContent(757,0.8711639);
   hist->SetBinContent(758,0.8695984);
   hist->SetBinContent(759,0.8680259);
   hist->SetBinContent(760,0.8664465);
   hist->SetBinContent(761,0.8648602);
   hist->SetBinContent(762,0.8632671);
   hist->SetBinContent(763,0.8616673);
   hist->SetBinContent(764,0.8600608);
   hist->SetBinContent(765,0.858447);
   hist->SetBinContent(766,0.8568267);
   hist->SetBinContent(767,0.8551998);
   hist->SetBinContent(768,0.8535665);
   hist->SetBinContent(769,0.8519267);
   hist->SetBinContent(770,0.8502805);
   hist->SetBinContent(771,0.848628);
   hist->SetBinContent(772,0.8469692);
   hist->SetBinContent(773,0.8453043);
   hist->SetBinContent(774,0.8436331);
   hist->SetBinContent(775,0.8419556);
   hist->SetBinContent(776,0.8402718);
   hist->SetBinContent(777,0.838582);
   hist->SetBinContent(778,0.8368862);
   hist->SetBinContent(779,0.8351846);
   hist->SetBinContent(780,0.8334771);
   hist->SetBinContent(781,0.8317639);
   hist->SetBinContent(782,0.8300449);
   hist->SetBinContent(783,0.8283202);
   hist->SetBinContent(784,0.82659);
   hist->SetBinContent(785,0.8248541);
   hist->SetBinContent(786,0.8231124);
   hist->SetBinContent(787,0.8213651);
   hist->SetBinContent(788,0.8196125);
   hist->SetBinContent(789,0.8178546);
   hist->SetBinContent(790,0.8160913);
   hist->SetBinContent(791,0.8143229);
   hist->SetBinContent(792,0.8125492);
   hist->SetBinContent(793,0.8107705);
   hist->SetBinContent(794,0.8089867);
   hist->SetBinContent(795,0.8071978);
   hist->SetBinContent(796,0.8054039);
   hist->SetBinContent(797,0.8036048);
   hist->SetBinContent(798,0.8018009);
   hist->SetBinContent(799,0.7999922);
   hist->SetBinContent(800,0.7981788);
   hist->SetBinContent(801,0.7963607);
   hist->SetBinContent(802,0.794538);
   hist->SetBinContent(803,0.7927107);
   hist->SetBinContent(804,0.790879);
   hist->SetBinContent(805,0.7890427);
   hist->SetBinContent(806,0.7872021);
   hist->SetBinContent(807,0.7853568);
   hist->SetBinContent(808,0.7835072);
   hist->SetBinContent(809,0.7816533);
   hist->SetBinContent(810,0.7797953);
   hist->SetBinContent(811,0.7779332);
   hist->SetBinContent(812,0.776067);
   hist->SetBinContent(813,0.7741968);
   hist->SetBinContent(814,0.7723226);
   hist->SetBinContent(815,0.7704446);
   hist->SetBinContent(816,0.7685627);
   hist->SetBinContent(817,0.7666769);
   hist->SetBinContent(818,0.7647871);
   hist->SetBinContent(819,0.7628937);
   hist->SetBinContent(820,0.7609967);
   hist->SetBinContent(821,0.7590961);
   hist->SetBinContent(822,0.757192);
   hist->SetBinContent(823,0.7552844);
   hist->SetBinContent(824,0.7533734);
   hist->SetBinContent(825,0.7514591);
   hist->SetBinContent(826,0.7495415);
   hist->SetBinContent(827,0.7476206);
   hist->SetBinContent(828,0.7456963);
   hist->SetBinContent(829,0.7437688);
   hist->SetBinContent(830,0.7418383);
   hist->SetBinContent(831,0.7399048);
   hist->SetBinContent(832,0.7379683);
   hist->SetBinContent(833,0.7360288);
   hist->SetBinContent(834,0.7340866);
   hist->SetBinContent(835,0.7321415);
   hist->SetBinContent(836,0.7301936);
   hist->SetBinContent(837,0.728243);
   hist->SetBinContent(838,0.7262898);
   hist->SetBinContent(839,0.7243337);
   hist->SetBinContent(840,0.7223752);
   hist->SetBinContent(841,0.7204142);
   hist->SetBinContent(842,0.7184507);
   hist->SetBinContent(843,0.7164849);
   hist->SetBinContent(844,0.7145167);
   hist->SetBinContent(845,0.7125463);
   hist->SetBinContent(846,0.7105736);
   hist->SetBinContent(847,0.7085988);
   hist->SetBinContent(848,0.7066218);
   hist->SetBinContent(849,0.7046426);
   hist->SetBinContent(850,0.7026615);
   hist->SetBinContent(851,0.7006783);
   hist->SetBinContent(852,0.6986933);
   hist->SetBinContent(853,0.6967063);
   hist->SetBinContent(854,0.6947176);
   hist->SetBinContent(855,0.6927272);
   hist->SetBinContent(856,0.690735);
   hist->SetBinContent(857,0.6887412);
   hist->SetBinContent(858,0.6867458);
   hist->SetBinContent(859,0.6847488);
   hist->SetBinContent(860,0.6827502);
   hist->SetBinContent(861,0.6807502);
   hist->SetBinContent(862,0.6787488);
   hist->SetBinContent(863,0.6767461);
   hist->SetBinContent(864,0.674742);
   hist->SetBinContent(865,0.6727367);
   hist->SetBinContent(866,0.6707303);
   hist->SetBinContent(867,0.6687227);
   hist->SetBinContent(868,0.666714);
   hist->SetBinContent(869,0.6647042);
   hist->SetBinContent(870,0.6626934);
   hist->SetBinContent(871,0.6606816);
   hist->SetBinContent(872,0.658669);
   hist->SetBinContent(873,0.6566555);
   hist->SetBinContent(874,0.6546412);
   hist->SetBinContent(875,0.6526262);
   hist->SetBinContent(876,0.6506105);
   hist->SetBinContent(877,0.6485941);
   hist->SetBinContent(878,0.6465771);
   hist->SetBinContent(879,0.6445596);
   hist->SetBinContent(880,0.6425415);
   hist->SetBinContent(881,0.640523);
   hist->SetBinContent(882,0.6385041);
   hist->SetBinContent(883,0.6364848);
   hist->SetBinContent(884,0.6344652);
   hist->SetBinContent(885,0.6324453);
   hist->SetBinContent(886,0.6304252);
   hist->SetBinContent(887,0.6284049);
   hist->SetBinContent(888,0.6263845);
   hist->SetBinContent(889,0.6243641);
   hist->SetBinContent(890,0.6223436);
   hist->SetBinContent(891,0.6203231);
   hist->SetBinContent(892,0.6183026);
   hist->SetBinContent(893,0.6162823);
   hist->SetBinContent(894,0.6142621);
   hist->SetBinContent(895,0.6122421);
   hist->SetBinContent(896,0.6102224);
   hist->SetBinContent(897,0.6082029);
   hist->SetBinContent(898,0.6061838);
   hist->SetBinContent(899,0.604165);
   hist->SetBinContent(900,0.6021467);
   hist->SetBinContent(901,0.6001288);
   hist->SetBinContent(902,0.5981115);
   hist->SetBinContent(903,0.5960947);
   hist->SetBinContent(904,0.5940785);
   hist->SetBinContent(905,0.5920629);
   hist->SetBinContent(906,0.5900481);
   hist->SetBinContent(907,0.5880339);
   hist->SetBinContent(908,0.5860205);
   hist->SetBinContent(909,0.5840079);
   hist->SetBinContent(910,0.5819962);
   hist->SetBinContent(911,0.5799854);
   hist->SetBinContent(912,0.5779755);
   hist->SetBinContent(913,0.5759667);
   hist->SetBinContent(914,0.5739588);
   hist->SetBinContent(915,0.5719521);
   hist->SetBinContent(916,0.5699464);
   hist->SetBinContent(917,0.5679419);
   hist->SetBinContent(918,0.5659385);
   hist->SetBinContent(919,0.5639364);
   hist->SetBinContent(920,0.5619355);
   hist->SetBinContent(921,0.5599359);
   hist->SetBinContent(922,0.5579377);
   hist->SetBinContent(923,0.555941);
   hist->SetBinContent(924,0.5539456);
   hist->SetBinContent(925,0.5519518);
   hist->SetBinContent(926,0.5499594);
   hist->SetBinContent(927,0.5479686);
   hist->SetBinContent(928,0.5459793);
   hist->SetBinContent(929,0.5439917);
   hist->SetBinContent(930,0.5420057);
   hist->SetBinContent(931,0.5400214);
   hist->SetBinContent(932,0.5380388);
   hist->SetBinContent(933,0.5360581);
   hist->SetBinContent(934,0.5340792);
   hist->SetBinContent(935,0.5321022);
   hist->SetBinContent(936,0.530127);
   hist->SetBinContent(937,0.5281538);
   hist->SetBinContent(938,0.5261825);
   hist->SetBinContent(939,0.5242131);
   hist->SetBinContent(940,0.5222458);
   hist->SetBinContent(941,0.5202805);
   hist->SetBinContent(942,0.5183174);
   hist->SetBinContent(943,0.5163564);
   hist->SetBinContent(944,0.5143976);
   hist->SetBinContent(945,0.5124411);
   hist->SetBinContent(946,0.5104868);
   hist->SetBinContent(947,0.5085348);
   hist->SetBinContent(948,0.506585);
   hist->SetBinContent(949,0.5046376);
   hist->SetBinContent(950,0.5026925);
   hist->SetBinContent(951,0.5007499);
   hist->SetBinContent(952,0.4988096);
   hist->SetBinContent(953,0.4968718);
   hist->SetBinContent(954,0.4949367);
   hist->SetBinContent(955,0.4930041);
   hist->SetBinContent(956,0.4910741);
   hist->SetBinContent(957,0.4891467);
   hist->SetBinContent(958,0.4872219);
   hist->SetBinContent(959,0.4852997);
   hist->SetBinContent(960,0.4833803);
   hist->SetBinContent(961,0.4814635);
   hist->SetBinContent(962,0.4795495);
   hist->SetBinContent(963,0.4776382);
   hist->SetBinContent(964,0.4757298);
   hist->SetBinContent(965,0.4738244);
   hist->SetBinContent(966,0.4719219);
   hist->SetBinContent(967,0.4700223);
   hist->SetBinContent(968,0.4681255);
   hist->SetBinContent(969,0.4662318);
   hist->SetBinContent(970,0.464341);
   hist->SetBinContent(971,0.4624532);
   hist->SetBinContent(972,0.4605684);
   hist->SetBinContent(973,0.4586867);
   hist->SetBinContent(974,0.4568081);
   hist->SetBinContent(975,0.4549328);
   hist->SetBinContent(976,0.4530607);
   hist->SetBinContent(977,0.4511918);
   hist->SetBinContent(978,0.449326);
   hist->SetBinContent(979,0.4474635);
   hist->SetBinContent(980,0.4456042);
   hist->SetBinContent(981,0.4437483);
   hist->SetBinContent(982,0.4418956);
   hist->SetBinContent(983,0.4400462);
   hist->SetBinContent(984,0.4382002);
   hist->SetBinContent(985,0.4363576);
   hist->SetBinContent(986,0.4345187);
   hist->SetBinContent(987,0.4326831);
   hist->SetBinContent(988,0.430851);
   hist->SetBinContent(989,0.4290224);
   hist->SetBinContent(990,0.4271973);
   hist->SetBinContent(991,0.4253757);
   hist->SetBinContent(992,0.4235576);
   hist->SetBinContent(993,0.4217431);
   hist->SetBinContent(994,0.4199322);
   hist->SetBinContent(995,0.418125);
   hist->SetBinContent(996,0.4163215);
   hist->SetBinContent(997,0.4145218);
   hist->SetBinContent(998,0.4127258);
   hist->SetBinContent(999,0.4109335);
   hist->SetBinContent(1000,0.4091449);
   hist->SetEntries(1000);
   hist->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff6666");
   hist->SetFillColor(ci);

   ci = TColor::GetColor("#ff6666");
   hist->SetLineColor(ci);
   hist->SetMarkerStyle(20);
   hist->GetXaxis()->SetTitle("#font[12]{#it{B}}(#it{B^{0}#rightarrowJ/#psi#phi})(10^{-8})");
   hist->GetXaxis()->SetNdivisions(505);
   hist->GetXaxis()->SetLabelFont(132);
   hist->GetXaxis()->SetLabelOffset(0.01);
   hist->GetXaxis()->SetLabelSize(0.06);
   hist->GetXaxis()->SetTitleSize(0.072);
   hist->GetXaxis()->SetTitleOffset(0.95);
   hist->GetXaxis()->SetTitleFont(132);
   hist->GetYaxis()->SetLabelFont(132);
   hist->GetYaxis()->SetLabelOffset(0.01);
   hist->GetYaxis()->SetLabelSize(0.06);
   hist->GetYaxis()->SetTitleSize(0.072);
   hist->GetYaxis()->SetTitleOffset(0.85);
   hist->GetYaxis()->SetTitleFont(132);
   hist->GetZaxis()->SetLabelFont(132);
   hist->GetZaxis()->SetLabelSize(0.06);
   hist->GetZaxis()->SetTitleSize(0.072);
   hist->GetZaxis()->SetTitleOffset(1.2);
   hist->GetZaxis()->SetTitleFont(132);
   hist->Draw("same");
   
   TGraph *graph = new TGraph(3000);
   graph->SetName("graph2");
   graph->SetTitle("");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerSize(3);
   graph->SetPoint(0,-8.415,2.685384605e-06);
   graph->SetPoint(1,-8.404847333,2.734159219e-06);
   graph->SetPoint(2,-8.394694667,2.783752137e-06);
   graph->SetPoint(3,-8.384542,2.834176281e-06);
   graph->SetPoint(4,-8.374389333,2.885444772e-06);
   graph->SetPoint(5,-8.364236667,2.937570927e-06);
   graph->SetPoint(6,-8.354084,2.990568268e-06);
   graph->SetPoint(7,-8.343931333,3.044450523e-06);
   graph->SetPoint(8,-8.333778667,3.099231626e-06);
   graph->SetPoint(9,-8.323626,3.154925726e-06);
   graph->SetPoint(10,-8.313473333,3.211547186e-06);
   graph->SetPoint(11,-8.303320667,3.269110584e-06);
   graph->SetPoint(12,-8.293168,3.327630722e-06);
   graph->SetPoint(13,-8.283015333,3.387122627e-06);
   graph->SetPoint(14,-8.272862667,3.447601551e-06);
   graph->SetPoint(15,-8.26271,3.509082979e-06);
   graph->SetPoint(16,-8.252557333,3.571582628e-06);
   graph->SetPoint(17,-8.242404667,3.635116456e-06);
   graph->SetPoint(18,-8.232252,3.699700658e-06);
   graph->SetPoint(19,-8.222099333,3.765351677e-06);
   graph->SetPoint(20,-8.211946667,3.832086202e-06);
   graph->SetPoint(21,-8.201794,3.899921175e-06);
   graph->SetPoint(22,-8.191641333,3.968873792e-06);
   graph->SetPoint(23,-8.181488667,4.03896151e-06);
   graph->SetPoint(24,-8.171336,4.110202046e-06);
   graph->SetPoint(25,-8.161183333,4.182613385e-06);
   graph->SetPoint(26,-8.151030667,4.256213782e-06);
   graph->SetPoint(27,-8.140878,4.331021766e-06);
   graph->SetPoint(28,-8.130725333,4.407056145e-06);
   graph->SetPoint(29,-8.120572667,4.484336008e-06);
   graph->SetPoint(30,-8.11042,4.56288073e-06);
   graph->SetPoint(31,-8.100267333,4.642709976e-06);
   graph->SetPoint(32,-8.090114667,4.723843705e-06);
   graph->SetPoint(33,-8.079962,4.806302176e-06);
   graph->SetPoint(34,-8.069809333,4.89010595e-06);
   graph->SetPoint(35,-8.059656667,4.975275892e-06);
   graph->SetPoint(36,-8.049504,5.061833183e-06);
   graph->SetPoint(37,-8.039351333,5.149799316e-06);
   graph->SetPoint(38,-8.029198667,5.239196106e-06);
   graph->SetPoint(39,-8.019046,5.330045692e-06);
   graph->SetPoint(40,-8.008893333,5.422370541e-06);
   graph->SetPoint(41,-7.998740667,5.516193455e-06);
   graph->SetPoint(42,-7.988588,5.611537575e-06);
   graph->SetPoint(43,-7.978435333,5.708426384e-06);
   graph->SetPoint(44,-7.968282667,5.806883713e-06);
   graph->SetPoint(45,-7.95813,5.906933746e-06);
   graph->SetPoint(46,-7.947977333,6.008601026e-06);
   graph->SetPoint(47,-7.937824667,6.111910456e-06);
   graph->SetPoint(48,-7.927672,6.21688731e-06);
   graph->SetPoint(49,-7.917519333,6.323557232e-06);
   graph->SetPoint(50,-7.907366667,6.431946246e-06);
   graph->SetPoint(51,-7.897214,6.542080759e-06);
   graph->SetPoint(52,-7.887061333,6.653987565e-06);
   graph->SetPoint(53,-7.876908667,6.767693853e-06);
   graph->SetPoint(54,-7.866756,6.883227213e-06);
   graph->SetPoint(55,-7.856603333,7.000615637e-06);
   graph->SetPoint(56,-7.846450667,7.119887529e-06);
   graph->SetPoint(57,-7.836298,7.241071709e-06);
   graph->SetPoint(58,-7.826145333,7.364197419e-06);
   graph->SetPoint(59,-7.815992667,7.489294328e-06);
   graph->SetPoint(60,-7.80584,7.616392539e-06);
   graph->SetPoint(61,-7.795687333,7.745522593e-06);
   graph->SetPoint(62,-7.785534667,7.876715479e-06);
   graph->SetPoint(63,-7.775382,8.010002634e-06);
   graph->SetPoint(64,-7.765229333,8.145415956e-06);
   graph->SetPoint(65,-7.755076667,8.282987803e-06);
   graph->SetPoint(66,-7.744924,8.422751008e-06);
   graph->SetPoint(67,-7.734771333,8.564738875e-06);
   graph->SetPoint(68,-7.724618667,8.708985195e-06);
   graph->SetPoint(69,-7.714466,8.855524246e-06);
   graph->SetPoint(70,-7.704313333,9.004390804e-06);
   graph->SetPoint(71,-7.694160667,9.155620146e-06);
   graph->SetPoint(72,-7.684008,9.30924806e-06);
   graph->SetPoint(73,-7.673855333,9.465310849e-06);
   graph->SetPoint(74,-7.663702667,9.623845339e-06);
   graph->SetPoint(75,-7.65355,9.784888889e-06);
   graph->SetPoint(76,-7.643397333,9.948479392e-06);
   graph->SetPoint(77,-7.633244667,1.011465529e-05);
   graph->SetPoint(78,-7.623092,1.028345557e-05);
   graph->SetPoint(79,-7.612939333,1.045491978e-05);
   graph->SetPoint(80,-7.602786667,1.062908805e-05);
   graph->SetPoint(81,-7.592634,1.080600106e-05);
   graph->SetPoint(82,-7.582481333,1.098570008e-05);
   graph->SetPoint(83,-7.572328667,1.116822698e-05);
   graph->SetPoint(84,-7.562176,1.135362422e-05);
   graph->SetPoint(85,-7.552023333,1.154193487e-05);
   graph->SetPoint(86,-7.541870667,1.17332026e-05);
   graph->SetPoint(87,-7.531718,1.192747171e-05);
   graph->SetPoint(88,-7.521565333,1.212478714e-05);
   graph->SetPoint(89,-7.511412667,1.232519445e-05);
   graph->SetPoint(90,-7.50126,1.252873985e-05);
   graph->SetPoint(91,-7.491107333,1.273547022e-05);
   graph->SetPoint(92,-7.480954667,1.294543309e-05);
   graph->SetPoint(93,-7.470802,1.315867667e-05);
   graph->SetPoint(94,-7.460649333,1.337524983e-05);
   graph->SetPoint(95,-7.450496667,1.359520216e-05);
   graph->SetPoint(96,-7.440344,1.381858393e-05);
   graph->SetPoint(97,-7.430191333,1.404544612e-05);
   graph->SetPoint(98,-7.420038667,1.427584044e-05);
   graph->SetPoint(99,-7.409886,1.45098193e-05);
   graph->SetPoint(100,-7.399733333,1.474743588e-05);
   graph->SetPoint(101,-7.389580667,1.498874408e-05);
   graph->SetPoint(102,-7.379428,1.523379856e-05);
   graph->SetPoint(103,-7.369275333,1.548265475e-05);
   graph->SetPoint(104,-7.359122667,1.573536887e-05);
   graph->SetPoint(105,-7.34897,1.599199788e-05);
   graph->SetPoint(106,-7.338817333,1.625259958e-05);
   graph->SetPoint(107,-7.328664667,1.651723256e-05);
   graph->SetPoint(108,-7.318512,1.678595622e-05);
   graph->SetPoint(109,-7.308359333,1.705883079e-05);
   graph->SetPoint(110,-7.298206667,1.733591734e-05);
   graph->SetPoint(111,-7.288054,1.761727778e-05);
   graph->SetPoint(112,-7.277901333,1.790297489e-05);
   graph->SetPoint(113,-7.267748667,1.819307231e-05);
   graph->SetPoint(114,-7.257596,1.848763457e-05);
   graph->SetPoint(115,-7.247443333,1.878672707e-05);
   graph->SetPoint(116,-7.237290667,1.909041614e-05);
   graph->SetPoint(117,-7.227138,1.9398769e-05);
   graph->SetPoint(118,-7.216985333,1.971185382e-05);
   graph->SetPoint(119,-7.206832667,2.00297397e-05);
   graph->SetPoint(120,-7.19668,2.035249668e-05);
   graph->SetPoint(121,-7.186527333,2.068019576e-05);
   graph->SetPoint(122,-7.176374667,2.101290894e-05);
   graph->SetPoint(123,-7.166222,2.135070917e-05);
   graph->SetPoint(124,-7.156069333,2.169367044e-05);
   graph->SetPoint(125,-7.145916667,2.204186771e-05);
   graph->SetPoint(126,-7.135764,2.239537699e-05);
   graph->SetPoint(127,-7.125611333,2.275427531e-05);
   graph->SetPoint(128,-7.115458667,2.311864078e-05);
   graph->SetPoint(129,-7.105306,2.348855255e-05);
   graph->SetPoint(130,-7.095153333,2.386409083e-05);
   graph->SetPoint(131,-7.085000667,2.424533697e-05);
   graph->SetPoint(132,-7.074848,2.463237336e-05);
   graph->SetPoint(133,-7.064695333,2.502528357e-05);
   graph->SetPoint(134,-7.054542667,2.542415226e-05);
   graph->SetPoint(135,-7.04439,2.582906525e-05);
   graph->SetPoint(136,-7.034237333,2.624010951e-05);
   graph->SetPoint(137,-7.024084667,2.665737321e-05);
   graph->SetPoint(138,-7.013932,2.708094567e-05);
   graph->SetPoint(139,-7.003779333,2.751091744e-05);
   graph->SetPoint(140,-6.993626667,2.794738029e-05);
   graph->SetPoint(141,-6.983474,2.839042721e-05);
   graph->SetPoint(142,-6.973321333,2.884015245e-05);
   graph->SetPoint(143,-6.963168667,2.92966515e-05);
   graph->SetPoint(144,-6.953016,2.976002116e-05);
   graph->SetPoint(145,-6.942863333,3.023035952e-05);
   graph->SetPoint(146,-6.932710667,3.070776596e-05);
   graph->SetPoint(147,-6.922558,3.119234121e-05);
   graph->SetPoint(148,-6.912405333,3.168418732e-05);
   graph->SetPoint(149,-6.902252667,3.218340774e-05);
   graph->SetPoint(150,-6.8921,3.269010724e-05);
   graph->SetPoint(151,-6.881947333,3.320439204e-05);
   graph->SetPoint(152,-6.871794667,3.372636973e-05);
   graph->SetPoint(153,-6.861642,3.425614935e-05);
   graph->SetPoint(154,-6.851489333,3.479384138e-05);
   graph->SetPoint(155,-6.841336667,3.533955774e-05);
   graph->SetPoint(156,-6.831184,3.589341187e-05);
   graph->SetPoint(157,-6.821031333,3.645551868e-05);
   graph->SetPoint(158,-6.810878667,3.70259946e-05);
   graph->SetPoint(159,-6.800726,3.760495761e-05);
   graph->SetPoint(160,-6.790573333,3.819252721e-05);
   graph->SetPoint(161,-6.780420667,3.878882452e-05);
   graph->SetPoint(162,-6.770268,3.93939722e-05);
   graph->SetPoint(163,-6.760115333,4.000809456e-05);
   graph->SetPoint(164,-6.749962667,4.063131751e-05);
   graph->SetPoint(165,-6.73981,4.126376863e-05);
   graph->SetPoint(166,-6.729657333,4.190557716e-05);
   graph->SetPoint(167,-6.719504667,4.255687402e-05);
   graph->SetPoint(168,-6.709352,4.321779185e-05);
   graph->SetPoint(169,-6.699199333,4.388846502e-05);
   graph->SetPoint(170,-6.689046667,4.456902963e-05);
   graph->SetPoint(171,-6.678894,4.525962358e-05);
   graph->SetPoint(172,-6.668741333,4.596038654e-05);
   graph->SetPoint(173,-6.658588667,4.667145999e-05);
   graph->SetPoint(174,-6.648436,4.739298727e-05);
   graph->SetPoint(175,-6.638283333,4.812511354e-05);
   graph->SetPoint(176,-6.628130667,4.886798587e-05);
   graph->SetPoint(177,-6.617978,4.962175321e-05);
   graph->SetPoint(178,-6.607825333,5.038656643e-05);
   graph->SetPoint(179,-6.597672667,5.116257836e-05);
   graph->SetPoint(180,-6.58752,5.194994379e-05);
   graph->SetPoint(181,-6.577367333,5.274881949e-05);
   graph->SetPoint(182,-6.567214667,5.355936427e-05);
   graph->SetPoint(183,-6.557062,5.438173894e-05);
   graph->SetPoint(184,-6.546909333,5.521610642e-05);
   graph->SetPoint(185,-6.536756667,5.606263167e-05);
   graph->SetPoint(186,-6.526604,5.692148178e-05);
   graph->SetPoint(187,-6.516451333,5.779282598e-05);
   graph->SetPoint(188,-6.506298667,5.867683565e-05);
   graph->SetPoint(189,-6.496146,5.957368435e-05);
   graph->SetPoint(190,-6.485993333,6.048354785e-05);
   graph->SetPoint(191,-6.475840667,6.140660418e-05);
   graph->SetPoint(192,-6.465688,6.234303359e-05);
   graph->SetPoint(193,-6.455535333,6.329301865e-05);
   graph->SetPoint(194,-6.445382667,6.425674423e-05);
   graph->SetPoint(195,-6.43523,6.523439754e-05);
   graph->SetPoint(196,-6.425077333,6.622616816e-05);
   graph->SetPoint(197,-6.414924667,6.723224806e-05);
   graph->SetPoint(198,-6.404772,6.825283163e-05);
   graph->SetPoint(199,-6.394619333,6.928811572e-05);
   graph->SetPoint(200,-6.384466667,7.033829964e-05);
   graph->SetPoint(201,-6.374314,7.140358522e-05);
   graph->SetPoint(202,-6.364161333,7.248417683e-05);
   graph->SetPoint(203,-6.354008667,7.358028138e-05);
   graph->SetPoint(204,-6.343856,7.469210838e-05);
   graph->SetPoint(205,-6.333703333,7.581986998e-05);
   graph->SetPoint(206,-6.323550667,7.696378096e-05);
   graph->SetPoint(207,-6.313398,7.812405878e-05);
   graph->SetPoint(208,-6.303245333,7.930092362e-05);
   graph->SetPoint(209,-6.293092667,8.049459841e-05);
   graph->SetPoint(210,-6.28294,8.170530883e-05);
   graph->SetPoint(211,-6.272787333,8.293328339e-05);
   graph->SetPoint(212,-6.262634667,8.417875342e-05);
   graph->SetPoint(213,-6.252482,8.544195312e-05);
   graph->SetPoint(214,-6.242329333,8.672311958e-05);
   graph->SetPoint(215,-6.232176667,8.802249284e-05);
   graph->SetPoint(216,-6.222024,8.934031589e-05);
   graph->SetPoint(217,-6.211871333,9.067683473e-05);
   graph->SetPoint(218,-6.201718667,9.203229837e-05);
   graph->SetPoint(219,-6.191566,9.340695892e-05);
   graph->SetPoint(220,-6.181413333,9.480107155e-05);
   graph->SetPoint(221,-6.171260667,9.621489458e-05);
   graph->SetPoint(222,-6.161108,9.764868951e-05);
   graph->SetPoint(223,-6.150955333,9.910272103e-05);
   graph->SetPoint(224,-6.140802667,0.0001005772571);
   graph->SetPoint(225,-6.13065,0.0001020725688);
   graph->SetPoint(226,-6.120497333,0.0001035889308);
   graph->SetPoint(227,-6.110344667,0.0001051266208);
   graph->SetPoint(228,-6.100192,0.0001066859202);
   graph->SetPoint(229,-6.090039333,0.0001082671135);
   graph->SetPoint(230,-6.079886667,0.000109870489);
   graph->SetPoint(231,-6.069734,0.0001114963381);
   graph->SetPoint(232,-6.059581333,0.0001131449561);
   graph->SetPoint(233,-6.049428667,0.0001148166417);
   graph->SetPoint(234,-6.039276,0.0001165116972);
   graph->SetPoint(235,-6.029123333,0.0001182304285);
   graph->SetPoint(236,-6.018970667,0.0001199731454);
   graph->SetPoint(237,-6.008818,0.0001217401612);
   graph->SetPoint(238,-5.998665333,0.0001235317931);
   graph->SetPoint(239,-5.988512667,0.000125348362);
   graph->SetPoint(240,-5.97836,0.0001271901928);
   graph->SetPoint(241,-5.968207333,0.0001290576142);
   graph->SetPoint(242,-5.958054667,0.0001309509589);
   graph->SetPoint(243,-5.947902,0.0001328705633);
   graph->SetPoint(244,-5.937749333,0.0001348167683);
   graph->SetPoint(245,-5.927596667,0.0001367899185);
   graph->SetPoint(246,-5.917444,0.0001387903626);
   graph->SetPoint(247,-5.907291333,0.0001408184537);
   graph->SetPoint(248,-5.897138667,0.0001428745489);
   graph->SetPoint(249,-5.886986,0.0001449590096);
   graph->SetPoint(250,-5.876833333,0.0001470722014);
   graph->SetPoint(251,-5.866680667,0.0001492144943);
   graph->SetPoint(252,-5.856528,0.0001513862627);
   graph->SetPoint(253,-5.846375333,0.0001535878854);
   graph->SetPoint(254,-5.836222667,0.0001558197455);
   graph->SetPoint(255,-5.82607,0.000158082231);
   graph->SetPoint(256,-5.815917333,0.0001603757339);
   graph->SetPoint(257,-5.805764667,0.0001627006514);
   graph->SetPoint(258,-5.795612,0.000165057385);
   graph->SetPoint(259,-5.785459333,0.0001674463408);
   graph->SetPoint(260,-5.775306667,0.0001698679301);
   graph->SetPoint(261,-5.765154,0.0001723225685);
   graph->SetPoint(262,-5.755001333,0.0001748106769);
   graph->SetPoint(263,-5.744848667,0.0001773326807);
   graph->SetPoint(264,-5.734696,0.0001798890104);
   graph->SetPoint(265,-5.724543333,0.0001824801018);
   graph->SetPoint(266,-5.714390667,0.0001851063952);
   graph->SetPoint(267,-5.704238,0.0001877683365);
   graph->SetPoint(268,-5.694085333,0.0001904663765);
   graph->SetPoint(269,-5.683932667,0.0001932009712);
   graph->SetPoint(270,-5.67378,0.0001959725821);
   graph->SetPoint(271,-5.663627333,0.0001987816757);
   graph->SetPoint(272,-5.653474667,0.000201628724);
   graph->SetPoint(273,-5.643322,0.0002045142047);
   graph->SetPoint(274,-5.633169333,0.0002074386005);
   graph->SetPoint(275,-5.623016667,0.0002104023999);
   graph->SetPoint(276,-5.612864,0.0002134060971);
   graph->SetPoint(277,-5.602711333,0.0002164501918);
   graph->SetPoint(278,-5.592558667,0.0002195351894);
   graph->SetPoint(279,-5.582406,0.000222661601);
   graph->SetPoint(280,-5.572253333,0.0002258299438);
   graph->SetPoint(281,-5.562100667,0.0002290407406);
   graph->SetPoint(282,-5.551948,0.0002322945203);
   graph->SetPoint(283,-5.541795333,0.0002355918178);
   graph->SetPoint(284,-5.531642667,0.0002389331738);
   graph->SetPoint(285,-5.52149,0.0002423191356);
   graph->SetPoint(286,-5.511337333,0.0002457502562);
   graph->SetPoint(287,-5.501184667,0.0002492270952);
   graph->SetPoint(288,-5.491032,0.0002527502183);
   graph->SetPoint(289,-5.480879333,0.0002563201976);
   graph->SetPoint(290,-5.470726667,0.0002599376117);
   graph->SetPoint(291,-5.460574,0.0002636030456);
   graph->SetPoint(292,-5.450421333,0.000267317091);
   graph->SetPoint(293,-5.440268667,0.0002710803461);
   graph->SetPoint(294,-5.430116,0.0002748934157);
   graph->SetPoint(295,-5.419963333,0.0002787569117);
   graph->SetPoint(296,-5.409810667,0.0002826714524);
   graph->SetPoint(297,-5.399658,0.0002866376632);
   graph->SetPoint(298,-5.389505333,0.0002906561765);
   graph->SetPoint(299,-5.379352667,0.0002947276317);
   graph->SetPoint(300,-5.3692,0.000298852675);
   graph->SetPoint(301,-5.359047333,0.0003030319602);
   graph->SetPoint(302,-5.348894667,0.0003072661479);
   graph->SetPoint(303,-5.338742,0.0003115559064);
   graph->SetPoint(304,-5.328589333,0.0003159019112);
   graph->SetPoint(305,-5.318436667,0.000320304845);
   graph->SetPoint(306,-5.308284,0.0003247653983);
   graph->SetPoint(307,-5.298131333,0.0003292842691);
   graph->SetPoint(308,-5.287978667,0.000333862163);
   graph->SetPoint(309,-5.277826,0.0003384997934);
   graph->SetPoint(310,-5.267673333,0.0003431978815);
   graph->SetPoint(311,-5.257520667,0.0003479571562);
   graph->SetPoint(312,-5.247368,0.0003527783545);
   graph->SetPoint(313,-5.237215333,0.0003576622215);
   graph->SetPoint(314,-5.227062667,0.0003626095101);
   graph->SetPoint(315,-5.21691,0.0003676209817);
   graph->SetPoint(316,-5.206757333,0.0003726974058);
   graph->SetPoint(317,-5.196604667,0.0003778395601);
   graph->SetPoint(318,-5.186452,0.0003830482309);
   graph->SetPoint(319,-5.176299333,0.0003883242129);
   graph->SetPoint(320,-5.166146667,0.0003936683094);
   graph->SetPoint(321,-5.155994,0.0003990813323);
   graph->SetPoint(322,-5.145841333,0.0004045641022);
   graph->SetPoint(323,-5.135688667,0.0004101174485);
   graph->SetPoint(324,-5.125536,0.0004157422096);
   graph->SetPoint(325,-5.115383333,0.0004214392328);
   graph->SetPoint(326,-5.105230667,0.0004272093742);
   graph->SetPoint(327,-5.095078,0.0004330534995);
   graph->SetPoint(328,-5.084925333,0.0004389724832);
   graph->SetPoint(329,-5.074772667,0.0004449672093);
   graph->SetPoint(330,-5.06462,0.0004510385712);
   graph->SetPoint(331,-5.054467333,0.0004571874716);
   graph->SetPoint(332,-5.044314667,0.0004634148229);
   graph->SetPoint(333,-5.034162,0.0004697215471);
   graph->SetPoint(334,-5.024009333,0.000476108576);
   graph->SetPoint(335,-5.013856667,0.000482576851);
   graph->SetPoint(336,-5.003704,0.0004891273237);
   graph->SetPoint(337,-4.993551333,0.0004957609553);
   graph->SetPoint(338,-4.983398667,0.0005024787175);
   graph->SetPoint(339,-4.973246,0.000509281592);
   graph->SetPoint(340,-4.963093333,0.0005161705706);
   graph->SetPoint(341,-4.952940667,0.0005231466557);
   graph->SetPoint(342,-4.942788,0.00053021086);
   graph->SetPoint(343,-4.932635333,0.0005373642068);
   graph->SetPoint(344,-4.922482667,0.00054460773);
   graph->SetPoint(345,-4.91233,0.0005519424742);
   graph->SetPoint(346,-4.902177333,0.0005593694949);
   graph->SetPoint(347,-4.892024667,0.0005668898584);
   graph->SetPoint(348,-4.881872,0.0005745046422);
   graph->SetPoint(349,-4.871719333,0.0005822149347);
   graph->SetPoint(350,-4.861566667,0.0005900218356);
   graph->SetPoint(351,-4.851414,0.0005979264559);
   graph->SetPoint(352,-4.841261333,0.000605929918);
   graph->SetPoint(353,-4.831108667,0.0006140333557);
   graph->SetPoint(354,-4.820956,0.0006222379145);
   graph->SetPoint(355,-4.810803333,0.0006305447517);
   graph->SetPoint(356,-4.800650667,0.0006389550361);
   graph->SetPoint(357,-4.790498,0.0006474699487);
   graph->SetPoint(358,-4.780345333,0.0006560906822);
   graph->SetPoint(359,-4.770192667,0.0006648184418);
   graph->SetPoint(360,-4.76004,0.0006736544445);
   graph->SetPoint(361,-4.749887333,0.0006825999199);
   graph->SetPoint(362,-4.739734667,0.0006916561098);
   graph->SetPoint(363,-4.729582,0.0007008242688);
   graph->SetPoint(364,-4.719429333,0.0007101056637);
   graph->SetPoint(365,-4.709276667,0.0007195015745);
   graph->SetPoint(366,-4.699124,0.0007290132937);
   graph->SetPoint(367,-4.688971333,0.0007386421268);
   graph->SetPoint(368,-4.678818667,0.0007483893926);
   graph->SetPoint(369,-4.668666,0.0007582564227);
   graph->SetPoint(370,-4.658513333,0.0007682445623);
   graph->SetPoint(371,-4.648360667,0.0007783551697);
   graph->SetPoint(372,-4.638208,0.0007885896169);
   graph->SetPoint(373,-4.628055333,0.0007989492895);
   graph->SetPoint(374,-4.617902667,0.0008094355866);
   graph->SetPoint(375,-4.60775,0.0008200499214);
   graph->SetPoint(376,-4.597597333,0.0008307937208);
   graph->SetPoint(377,-4.587444667,0.000841668426);
   graph->SetPoint(378,-4.577292,0.0008526754922);
   graph->SetPoint(379,-4.567139333,0.0008638163889);
   graph->SetPoint(380,-4.556986667,0.0008750926001);
   graph->SetPoint(381,-4.546834,0.0008865056242);
   graph->SetPoint(382,-4.536681333,0.0008980569743);
   graph->SetPoint(383,-4.526528667,0.0009097481782);
   graph->SetPoint(384,-4.516376,0.0009215807788);
   graph->SetPoint(385,-4.506223333,0.0009335563336);
   graph->SetPoint(386,-4.496070667,0.0009456764155);
   graph->SetPoint(387,-4.485918,0.0009579426126);
   graph->SetPoint(388,-4.475765333,0.0009703565283);
   graph->SetPoint(389,-4.465612667,0.0009829197813);
   graph->SetPoint(390,-4.45546,0.0009956340063);
   graph->SetPoint(391,-4.445307333,0.001008500853);
   graph->SetPoint(392,-4.435154667,0.001021521989);
   graph->SetPoint(393,-4.425002,0.001034699094);
   graph->SetPoint(394,-4.414849333,0.001048033868);
   graph->SetPoint(395,-4.404696667,0.001061528024);
   graph->SetPoint(396,-4.394544,0.001075183293);
   graph->SetPoint(397,-4.384391333,0.001089001423);
   graph->SetPoint(398,-4.374238667,0.001102984176);
   graph->SetPoint(399,-4.364086,0.001117133334);
   graph->SetPoint(400,-4.353933333,0.001131450694);
   graph->SetPoint(401,-4.343780667,0.00114593807);
   graph->SetPoint(402,-4.333628,0.001160597293);
   graph->SetPoint(403,-4.323475333,0.001175430213);
   graph->SetPoint(404,-4.313322667,0.001190438694);
   graph->SetPoint(405,-4.30317,0.001205624621);
   graph->SetPoint(406,-4.293017333,0.001220989895);
   graph->SetPoint(407,-4.282864667,0.001236536434);
   graph->SetPoint(408,-4.272712,0.001252266176);
   graph->SetPoint(409,-4.262559333,0.001268181075);
   graph->SetPoint(410,-4.252406667,0.001284283104);
   graph->SetPoint(411,-4.242254,0.001300574255);
   graph->SetPoint(412,-4.232101333,0.001317056537);
   graph->SetPoint(413,-4.221948667,0.001333731979);
   graph->SetPoint(414,-4.211796,0.001350602628);
   graph->SetPoint(415,-4.201643333,0.00136767055);
   graph->SetPoint(416,-4.191490667,0.001384937829);
   graph->SetPoint(417,-4.181338,0.00140240657);
   graph->SetPoint(418,-4.171185333,0.001420078897);
   graph->SetPoint(419,-4.161032667,0.00143795695);
   graph->SetPoint(420,-4.15088,0.001456042894);
   graph->SetPoint(421,-4.140727333,0.00147433891);
   graph->SetPoint(422,-4.130574667,0.0014928472);
   graph->SetPoint(423,-4.120422,0.001511569985);
   graph->SetPoint(424,-4.110269333,0.001530509508);
   graph->SetPoint(425,-4.100116667,0.00154966803);
   graph->SetPoint(426,-4.089964,0.001569047835);
   graph->SetPoint(427,-4.079811333,0.001588651225);
   graph->SetPoint(428,-4.069658667,0.001608480523);
   graph->SetPoint(429,-4.059506,0.001628538076);
   graph->SetPoint(430,-4.049353333,0.001648826248);
   graph->SetPoint(431,-4.039200667,0.001669347426);
   graph->SetPoint(432,-4.029048,0.001690104018);
   graph->SetPoint(433,-4.018895333,0.001711098454);
   graph->SetPoint(434,-4.008742667,0.001732333184);
   graph->SetPoint(435,-3.99859,0.001753810682);
   graph->SetPoint(436,-3.988437333,0.001775533442);
   graph->SetPoint(437,-3.978284667,0.001797503981);
   graph->SetPoint(438,-3.968132,0.001819724837);
   graph->SetPoint(439,-3.957979333,0.001842198573);
   graph->SetPoint(440,-3.947826667,0.00186492777);
   graph->SetPoint(441,-3.937674,0.001887915036);
   graph->SetPoint(442,-3.927521333,0.001911163);
   graph->SetPoint(443,-3.917368667,0.001934674313);
   graph->SetPoint(444,-3.907216,0.001958451652);
   graph->SetPoint(445,-3.897063333,0.001982497713);
   graph->SetPoint(446,-3.886910667,0.002006815219);
   graph->SetPoint(447,-3.876758,0.002031406915);
   graph->SetPoint(448,-3.866605333,0.00205627557);
   graph->SetPoint(449,-3.856452667,0.002081423977);
   graph->SetPoint(450,-3.8463,0.002106854952);
   graph->SetPoint(451,-3.836147333,0.002132571337);
   graph->SetPoint(452,-3.825994667,0.002158575997);
   graph->SetPoint(453,-3.815842,0.002184871821);
   graph->SetPoint(454,-3.805689333,0.002211461724);
   graph->SetPoint(455,-3.795536667,0.002238348646);
   graph->SetPoint(456,-3.785384,0.00226553555);
   graph->SetPoint(457,-3.775231333,0.002293025427);
   graph->SetPoint(458,-3.765078667,0.002320821289);
   graph->SetPoint(459,-3.754926,0.002348926178);
   graph->SetPoint(460,-3.744773333,0.00237734316);
   graph->SetPoint(461,-3.734620667,0.002406075324);
   graph->SetPoint(462,-3.724468,0.00243512579);
   graph->SetPoint(463,-3.714315333,0.002464497699);
   graph->SetPoint(464,-3.704162667,0.002494194223);
   graph->SetPoint(465,-3.69401,0.002524218556);
   graph->SetPoint(466,-3.683857333,0.002554573922);
   graph->SetPoint(467,-3.673704667,0.002585263569);
   graph->SetPoint(468,-3.663552,0.002616290774);
   graph->SetPoint(469,-3.653399333,0.00264765884);
   graph->SetPoint(470,-3.643246667,0.002679371097);
   graph->SetPoint(471,-3.633094,0.002711430904);
   graph->SetPoint(472,-3.622941333,0.002743841646);
   graph->SetPoint(473,-3.612788667,0.002776606735);
   graph->SetPoint(474,-3.602636,0.002809729613);
   graph->SetPoint(475,-3.592483333,0.002843213749);
   graph->SetPoint(476,-3.582330667,0.00287706264);
   graph->SetPoint(477,-3.572178,0.002911279811);
   graph->SetPoint(478,-3.562025333,0.002945868816);
   graph->SetPoint(479,-3.551872667,0.002980833239);
   graph->SetPoint(480,-3.54172,0.003016176691);
   graph->SetPoint(481,-3.531567333,0.003051902812);
   graph->SetPoint(482,-3.521414667,0.003088015272);
   graph->SetPoint(483,-3.511262,0.003124517771);
   graph->SetPoint(484,-3.501109333,0.003161414038);
   graph->SetPoint(485,-3.490956667,0.003198707829);
   graph->SetPoint(486,-3.480804,0.003236402935);
   graph->SetPoint(487,-3.470651333,0.003274503173);
   graph->SetPoint(488,-3.460498667,0.003313012392);
   graph->SetPoint(489,-3.450346,0.00335193447);
   graph->SetPoint(490,-3.440193333,0.003391273317);
   graph->SetPoint(491,-3.430040667,0.003431032873);
   graph->SetPoint(492,-3.419888,0.003471217109);
   graph->SetPoint(493,-3.409735333,0.003511830026);
   graph->SetPoint(494,-3.399582667,0.003552875659);
   graph->SetPoint(495,-3.38943,0.003594358071);
   graph->SetPoint(496,-3.379277333,0.003636281358);
   graph->SetPoint(497,-3.369124667,0.003678649649);
   graph->SetPoint(498,-3.358972,0.003721467102);
   graph->SetPoint(499,-3.348819333,0.00376473791);
   graph->SetPoint(500,-3.338666667,0.003808466296);
   graph->SetPoint(501,-3.328514,0.003852656516);
   graph->SetPoint(502,-3.318361333,0.003897312859);
   graph->SetPoint(503,-3.308208667,0.003942439647);
   graph->SetPoint(504,-3.298056,0.003988041234);
   graph->SetPoint(505,-3.287903333,0.004034122006);
   graph->SetPoint(506,-3.277750667,0.004080686386);
   graph->SetPoint(507,-3.267598,0.004127738826);
   graph->SetPoint(508,-3.257445333,0.004175283814);
   graph->SetPoint(509,-3.247292667,0.004223325871);
   graph->SetPoint(510,-3.23714,0.004271869552);
   graph->SetPoint(511,-3.226987333,0.004320919446);
   graph->SetPoint(512,-3.216834667,0.004370480177);
   graph->SetPoint(513,-3.206682,0.004420556402);
   graph->SetPoint(514,-3.196529333,0.004471152812);
   graph->SetPoint(515,-3.186376667,0.004522274136);
   graph->SetPoint(516,-3.176224,0.004573925134);
   graph->SetPoint(517,-3.166071333,0.004626110604);
   graph->SetPoint(518,-3.155918667,0.004678835377);
   graph->SetPoint(519,-3.145766,0.004732104321);
   graph->SetPoint(520,-3.135613333,0.004785922338);
   graph->SetPoint(521,-3.125460667,0.004840294367);
   graph->SetPoint(522,-3.115308,0.004895225382);
   graph->SetPoint(523,-3.105155333,0.004950720394);
   graph->SetPoint(524,-3.095002667,0.005006784449);
   graph->SetPoint(525,-3.08485,0.00506342263);
   graph->SetPoint(526,-3.074697333,0.005120640057);
   graph->SetPoint(527,-3.064544667,0.005178441885);
   graph->SetPoint(528,-3.054392,0.005236833307);
   graph->SetPoint(529,-3.044239333,0.005295819553);
   graph->SetPoint(530,-3.034086667,0.00535540589);
   graph->SetPoint(531,-3.023934,0.005415597623);
   graph->SetPoint(532,-3.013781333,0.005476400093);
   graph->SetPoint(533,-3.003628667,0.005537818679);
   graph->SetPoint(534,-2.993476,0.005599858799);
   graph->SetPoint(535,-2.983323333,0.005662525908);
   graph->SetPoint(536,-2.973170667,0.005725825499);
   graph->SetPoint(537,-2.963018,0.005789763103);
   graph->SetPoint(538,-2.952865333,0.005854344291);
   graph->SetPoint(539,-2.942712667,0.00591957467);
   graph->SetPoint(540,-2.93256,0.005985459888);
   graph->SetPoint(541,-2.922407333,0.006052005631);
   graph->SetPoint(542,-2.912254667,0.006119217623);
   graph->SetPoint(543,-2.902102,0.00618710163);
   graph->SetPoint(544,-2.891949333,0.006255663454);
   graph->SetPoint(545,-2.881796667,0.006324908939);
   graph->SetPoint(546,-2.871644,0.006394843967);
   graph->SetPoint(547,-2.861491333,0.006465474461);
   graph->SetPoint(548,-2.851338667,0.006536806382);
   graph->SetPoint(549,-2.841186,0.006608845735);
   graph->SetPoint(550,-2.831033333,0.00668159856);
   graph->SetPoint(551,-2.820880667,0.006755070942);
   graph->SetPoint(552,-2.810728,0.006829269003);
   graph->SetPoint(553,-2.800575333,0.006904198908);
   graph->SetPoint(554,-2.790422667,0.006979866862);
   graph->SetPoint(555,-2.78027,0.007056279112);
   graph->SetPoint(556,-2.770117333,0.007133441943);
   graph->SetPoint(557,-2.759964667,0.007211361684);
   graph->SetPoint(558,-2.749812,0.007290044706);
   graph->SetPoint(559,-2.739659333,0.007369497419);
   graph->SetPoint(560,-2.729506667,0.007449726275);
   graph->SetPoint(561,-2.719354,0.007530737771);
   graph->SetPoint(562,-2.709201333,0.007612538441);
   graph->SetPoint(563,-2.699048667,0.007695134865);
   graph->SetPoint(564,-2.688896,0.007778533664);
   graph->SetPoint(565,-2.678743333,0.0078627415);
   graph->SetPoint(566,-2.668590667,0.00794776508);
   graph->SetPoint(567,-2.658438,0.008033611151);
   graph->SetPoint(568,-2.648285333,0.008120286504);
   graph->SetPoint(569,-2.638132667,0.008207797973);
   graph->SetPoint(570,-2.62798,0.008296152434);
   graph->SetPoint(571,-2.617827333,0.008385356808);
   graph->SetPoint(572,-2.607674667,0.008475418057);
   graph->SetPoint(573,-2.597522,0.008566343187);
   graph->SetPoint(574,-2.587369333,0.008658139249);
   graph->SetPoint(575,-2.577216667,0.008750813335);
   graph->SetPoint(576,-2.567064,0.008844372583);
   graph->SetPoint(577,-2.556911333,0.008938824174);
   graph->SetPoint(578,-2.546758667,0.009034175332);
   graph->SetPoint(579,-2.536606,0.009130433326);
   graph->SetPoint(580,-2.526453333,0.009227605469);
   graph->SetPoint(581,-2.516300667,0.009325699118);
   graph->SetPoint(582,-2.506148,0.009424721676);
   graph->SetPoint(583,-2.495995333,0.009524680587);
   graph->SetPoint(584,-2.485842667,0.009625583343);
   graph->SetPoint(585,-2.47569,0.009727437479);
   graph->SetPoint(586,-2.465537333,0.009830250576);
   graph->SetPoint(587,-2.455384667,0.009934030258);
   graph->SetPoint(588,-2.445232,0.0100387842);
   graph->SetPoint(589,-2.435079333,0.0101445201);
   graph->SetPoint(590,-2.424926667,0.01025124574);
   graph->SetPoint(591,-2.414774,0.01035896892);
   graph->SetPoint(592,-2.404621333,0.01046769748);
   graph->SetPoint(593,-2.394468667,0.01057743933);
   graph->SetPoint(594,-2.384316,0.01068820241);
   graph->SetPoint(595,-2.374163333,0.0107999947);
   graph->SetPoint(596,-2.364010667,0.01091282423);
   graph->SetPoint(597,-2.353858,0.0110266991);
   graph->SetPoint(598,-2.343705333,0.01114162741);
   graph->SetPoint(599,-2.333552667,0.01125761735);
   graph->SetPoint(600,-2.3234,0.01137467713);
   graph->SetPoint(601,-2.313247333,0.01149281502);
   graph->SetPoint(602,-2.303094667,0.01161203931);
   graph->SetPoint(603,-2.292942,0.01173235838);
   graph->SetPoint(604,-2.282789333,0.01185378062);
   graph->SetPoint(605,-2.272636667,0.01197631448);
   graph->SetPoint(606,-2.262484,0.01209996846);
   graph->SetPoint(607,-2.252331333,0.01222475109);
   graph->SetPoint(608,-2.242178667,0.01235067097);
   graph->SetPoint(609,-2.232026,0.01247773672);
   graph->SetPoint(610,-2.221873333,0.01260595704);
   graph->SetPoint(611,-2.211720667,0.01273534066);
   graph->SetPoint(612,-2.201568,0.01286589633);
   graph->SetPoint(613,-2.191415333,0.0129976329);
   graph->SetPoint(614,-2.181262667,0.01313055922);
   graph->SetPoint(615,-2.17111,0.01326468421);
   graph->SetPoint(616,-2.160957333,0.01340001685);
   graph->SetPoint(617,-2.150804667,0.01353656612);
   graph->SetPoint(618,-2.140652,0.01367434111);
   graph->SetPoint(619,-2.130499333,0.0138133509);
   graph->SetPoint(620,-2.120346667,0.01395360465);
   graph->SetPoint(621,-2.110194,0.01409511155);
   graph->SetPoint(622,-2.100041333,0.01423788087);
   graph->SetPoint(623,-2.089888667,0.01438192188);
   graph->SetPoint(624,-2.079736,0.01452724392);
   graph->SetPoint(625,-2.069583333,0.0146738564);
   graph->SetPoint(626,-2.059430667,0.01482176873);
   graph->SetPoint(627,-2.049278,0.01497099041);
   graph->SetPoint(628,-2.039125333,0.01512153096);
   graph->SetPoint(629,-2.028972667,0.01527339996);
   graph->SetPoint(630,-2.01882,0.01542660703);
   graph->SetPoint(631,-2.008667333,0.01558116185);
   graph->SetPoint(632,-1.998514667,0.01573707414);
   graph->SetPoint(633,-1.988362,0.01589435366);
   graph->SetPoint(634,-1.978209333,0.01605301022);
   graph->SetPoint(635,-1.968056667,0.01621305369);
   graph->SetPoint(636,-1.957904,0.01637449398);
   graph->SetPoint(637,-1.947751333,0.01653734103);
   graph->SetPoint(638,-1.937598667,0.01670160486);
   graph->SetPoint(639,-1.927446,0.01686729552);
   graph->SetPoint(640,-1.917293333,0.01703442309);
   graph->SetPoint(641,-1.907140667,0.01720299774);
   graph->SetPoint(642,-1.896988,0.01737302964);
   graph->SetPoint(643,-1.886835333,0.01754452904);
   graph->SetPoint(644,-1.876682667,0.01771750622);
   graph->SetPoint(645,-1.86653,0.01789197153);
   graph->SetPoint(646,-1.856377333,0.01806793533);
   graph->SetPoint(647,-1.846224667,0.01824540805);
   graph->SetPoint(648,-1.836072,0.01842440018);
   graph->SetPoint(649,-1.825919333,0.01860492223);
   graph->SetPoint(650,-1.815766667,0.01878698477);
   graph->SetPoint(651,-1.805614,0.01897059842);
   graph->SetPoint(652,-1.795461333,0.01915577383);
   graph->SetPoint(653,-1.785308667,0.01934252172);
   graph->SetPoint(654,-1.775156,0.01953085283);
   graph->SetPoint(655,-1.765003333,0.01972077798);
   graph->SetPoint(656,-1.754850667,0.01991230801);
   graph->SetPoint(657,-1.744698,0.02010545382);
   graph->SetPoint(658,-1.734545333,0.02030022634);
   graph->SetPoint(659,-1.724392667,0.02049663656);
   graph->SetPoint(660,-1.71424,0.02069469551);
   graph->SetPoint(661,-1.704087333,0.02089441428);
   graph->SetPoint(662,-1.693934667,0.02109580399);
   graph->SetPoint(663,-1.683782,0.02129887581);
   graph->SetPoint(664,-1.673629333,0.02150364095);
   graph->SetPoint(665,-1.663476667,0.02171011069);
   graph->SetPoint(666,-1.653324,0.02191829631);
   graph->SetPoint(667,-1.643171333,0.02212820919);
   graph->SetPoint(668,-1.633018667,0.02233986072);
   graph->SetPoint(669,-1.622866,0.02255326233);
   graph->SetPoint(670,-1.612713333,0.02276842553);
   graph->SetPoint(671,-1.602560667,0.02298536184);
   graph->SetPoint(672,-1.592408,0.02320408284);
   graph->SetPoint(673,-1.582255333,0.02342460015);
   graph->SetPoint(674,-1.572102667,0.02364692544);
   graph->SetPoint(675,-1.56195,0.02387107043);
   graph->SetPoint(676,-1.551797333,0.02409704686);
   graph->SetPoint(677,-1.541644667,0.02432486654);
   graph->SetPoint(678,-1.531492,0.02455454131);
   graph->SetPoint(679,-1.521339333,0.02478608306);
   graph->SetPoint(680,-1.511186667,0.02501950372);
   graph->SetPoint(681,-1.501034,0.02525481526);
   graph->SetPoint(682,-1.490881333,0.02549202971);
   graph->SetPoint(683,-1.480728667,0.02573115911);
   graph->SetPoint(684,-1.470576,0.02597221558);
   graph->SetPoint(685,-1.460423333,0.02621521126);
   graph->SetPoint(686,-1.450270667,0.02646015834);
   graph->SetPoint(687,-1.440118,0.02670706905);
   graph->SetPoint(688,-1.429965333,0.02695595566);
   graph->SetPoint(689,-1.419812667,0.02720683048);
   graph->SetPoint(690,-1.40966,0.02745970588);
   graph->SetPoint(691,-1.399507333,0.02771459424);
   graph->SetPoint(692,-1.389354667,0.02797150802);
   graph->SetPoint(693,-1.379202,0.02823045968);
   graph->SetPoint(694,-1.369049333,0.02849146175);
   graph->SetPoint(695,-1.358896667,0.02875452679);
   graph->SetPoint(696,-1.348744,0.0290196674);
   graph->SetPoint(697,-1.338591333,0.02928689623);
   graph->SetPoint(698,-1.328438667,0.02955622594);
   graph->SetPoint(699,-1.318286,0.02982766927);
   graph->SetPoint(700,-1.308133333,0.03010123897);
   graph->SetPoint(701,-1.297980667,0.03037694785);
   graph->SetPoint(702,-1.287828,0.03065480873);
   graph->SetPoint(703,-1.277675333,0.0309348345);
   graph->SetPoint(704,-1.267522667,0.03121703807);
   graph->SetPoint(705,-1.25737,0.03150143239);
   graph->SetPoint(706,-1.247217333,0.03178803046);
   graph->SetPoint(707,-1.237064667,0.03207684529);
   graph->SetPoint(708,-1.226912,0.03236788996);
   graph->SetPoint(709,-1.216759333,0.03266117757);
   graph->SetPoint(710,-1.206606667,0.03295672125);
   graph->SetPoint(711,-1.196454,0.03325453417);
   graph->SetPoint(712,-1.186301333,0.03355462956);
   graph->SetPoint(713,-1.176148667,0.03385702065);
   graph->SetPoint(714,-1.165996,0.03416172072);
   graph->SetPoint(715,-1.155843333,0.03446874309);
   graph->SetPoint(716,-1.145690667,0.0347781011);
   graph->SetPoint(717,-1.135538,0.03508980816);
   graph->SetPoint(718,-1.125385333,0.03540387766);
   graph->SetPoint(719,-1.115232667,0.03572032307);
   graph->SetPoint(720,-1.10508,0.03603915786);
   graph->SetPoint(721,-1.094927333,0.03636039556);
   graph->SetPoint(722,-1.084774667,0.03668404972);
   graph->SetPoint(723,-1.074622,0.03701013391);
   graph->SetPoint(724,-1.064469333,0.03733866176);
   graph->SetPoint(725,-1.054316667,0.03766964691);
   graph->SetPoint(726,-1.044164,0.03800310303);
   graph->SetPoint(727,-1.034011333,0.03833904384);
   graph->SetPoint(728,-1.023858667,0.03867748306);
   graph->SetPoint(729,-1.013706,0.03901843447);
   graph->SetPoint(730,-1.003553333,0.03936191186);
   graph->SetPoint(731,-0.9934006667,0.03970792907);
   graph->SetPoint(732,-0.983248,0.04005649993);
   graph->SetPoint(733,-0.9730953333,0.04040763834);
   graph->SetPoint(734,-0.9629426667,0.04076135821);
   graph->SetPoint(735,-0.95279,0.04111767347);
   graph->SetPoint(736,-0.9426373333,0.04147659808);
   graph->SetPoint(737,-0.9324846667,0.04183814605);
   graph->SetPoint(738,-0.922332,0.04220233137);
   graph->SetPoint(739,-0.9121793333,0.04256916811);
   graph->SetPoint(740,-0.9020266667,0.04293867031);
   graph->SetPoint(741,-0.891874,0.04331085209);
   graph->SetPoint(742,-0.8817213333,0.04368572754);
   graph->SetPoint(743,-0.8715686667,0.04406331082);
   graph->SetPoint(744,-0.861416,0.04444361609);
   graph->SetPoint(745,-0.8512633333,0.04482665752);
   graph->SetPoint(746,-0.8411106667,0.04521244934);
   graph->SetPoint(747,-0.830958,0.04560100576);
   graph->SetPoint(748,-0.8208053333,0.04599234104);
   graph->SetPoint(749,-0.8106526667,0.04638646946);
   graph->SetPoint(750,-0.8005,0.0467834053);
   graph->SetPoint(751,-0.7903473333,0.04718316288);
   graph->SetPoint(752,-0.7801946667,0.04758575652);
   graph->SetPoint(753,-0.770042,0.04799120059);
   graph->SetPoint(754,-0.7598893333,0.04839950944);
   graph->SetPoint(755,-0.7497366667,0.04881069746);
   graph->SetPoint(756,-0.739584,0.04922477905);
   graph->SetPoint(757,-0.7294313333,0.04964176864);
   graph->SetPoint(758,-0.7192786667,0.05006168065);
   graph->SetPoint(759,-0.709126,0.05048452955);
   graph->SetPoint(760,-0.6989733333,0.05091032979);
   graph->SetPoint(761,-0.6888206667,0.05133909585);
   graph->SetPoint(762,-0.678668,0.05177084224);
   graph->SetPoint(763,-0.6685153333,0.05220558345);
   graph->SetPoint(764,-0.6583626667,0.052643334);
   graph->SetPoint(765,-0.64821,0.05308410843);
   graph->SetPoint(766,-0.6380573333,0.05352792129);
   graph->SetPoint(767,-0.6279046667,0.05397478711);
   graph->SetPoint(768,-0.617752,0.05442472047);
   graph->SetPoint(769,-0.6075993333,0.05487773594);
   graph->SetPoint(770,-0.5974466667,0.0553338481);
   graph->SetPoint(771,-0.587294,0.05579307154);
   graph->SetPoint(772,-0.5771413333,0.05625542087);
   graph->SetPoint(773,-0.5669886667,0.05672091068);
   graph->SetPoint(774,-0.556836,0.05718955559);
   graph->SetPoint(775,-0.5466833333,0.05766137021);
   graph->SetPoint(776,-0.5365306667,0.05813636918);
   graph->SetPoint(777,-0.526378,0.05861456711);
   graph->SetPoint(778,-0.5162253333,0.05909597863);
   graph->SetPoint(779,-0.5060726667,0.05958061839);
   graph->SetPoint(780,-0.49592,0.06006850101);
   graph->SetPoint(781,-0.4857673333,0.06055964114);
   graph->SetPoint(782,-0.4756146667,0.06105405341);
   graph->SetPoint(783,-0.465462,0.06155175247);
   graph->SetPoint(784,-0.4553093333,0.06205275296);
   graph->SetPoint(785,-0.4451566667,0.0625570695);
   graph->SetPoint(786,-0.435004,0.06306471675);
   graph->SetPoint(787,-0.4248513333,0.06357570934);
   graph->SetPoint(788,-0.4146986667,0.06409006189);
   graph->SetPoint(789,-0.404546,0.06460778903);
   graph->SetPoint(790,-0.3943933333,0.0651289054);
   graph->SetPoint(791,-0.3842406667,0.0656534256);
   graph->SetPoint(792,-0.374088,0.06618136424);
   graph->SetPoint(793,-0.3639353333,0.06671273595);
   graph->SetPoint(794,-0.3537826667,0.0672475553);
   graph->SetPoint(795,-0.34363,0.06778583689);
   graph->SetPoint(796,-0.3334773333,0.06832759531);
   graph->SetPoint(797,-0.3233246667,0.06887284512);
   graph->SetPoint(798,-0.313172,0.06942160088);
   graph->SetPoint(799,-0.3030193333,0.06997387714);
   graph->SetPoint(800,-0.2928666667,0.07052968844);
   graph->SetPoint(801,-0.282714,0.07108904931);
   graph->SetPoint(802,-0.2725613333,0.07165197424);
   graph->SetPoint(803,-0.2624086667,0.07221847775);
   graph->SetPoint(804,-0.252256,0.07278857431);
   graph->SetPoint(805,-0.2421033333,0.07336227838);
   graph->SetPoint(806,-0.2319506667,0.07393960442);
   graph->SetPoint(807,-0.221798,0.07452056685);
   graph->SetPoint(808,-0.2116453333,0.07510518008);
   graph->SetPoint(809,-0.2014926667,0.07569345851);
   graph->SetPoint(810,-0.19134,0.07628541651);
   graph->SetPoint(811,-0.1811873333,0.07688106844);
   graph->SetPoint(812,-0.1710346667,0.07748042861);
   graph->SetPoint(813,-0.160882,0.07808351135);
   graph->SetPoint(814,-0.1507293333,0.07869033092);
   graph->SetPoint(815,-0.1405766667,0.0793009016);
   graph->SetPoint(816,-0.130424,0.07991523761);
   graph->SetPoint(817,-0.1202713333,0.08053335317);
   graph->SetPoint(818,-0.1101186667,0.08115526245);
   graph->SetPoint(819,-0.099966,0.08178097961);
   graph->SetPoint(820,-0.08981333333,0.08241051878);
   graph->SetPoint(821,-0.07966066667,0.08304389404);
   graph->SetPoint(822,-0.069508,0.08368111947);
   graph->SetPoint(823,-0.05935533333,0.08432220909);
   graph->SetPoint(824,-0.04920266667,0.08496717691);
   graph->SetPoint(825,-0.03905,0.0856160369);
   graph->SetPoint(826,-0.02889733333,0.08626880298);
   graph->SetPoint(827,-0.01874466667,0.08692548907);
   graph->SetPoint(828,-0.008592,0.08758610902);
   graph->SetPoint(829,0.001560666667,0.08825067666);
   graph->SetPoint(830,0.01171333333,0.08891920578);
   graph->SetPoint(831,0.021866,0.08959171013);
   graph->SetPoint(832,0.03201866667,0.09026820342);
   graph->SetPoint(833,0.04217133333,0.09094869933);
   graph->SetPoint(834,0.052324,0.09163321147);
   graph->SetPoint(835,0.06247666667,0.09232175345);
   graph->SetPoint(836,0.07262933333,0.09301433879);
   graph->SetPoint(837,0.082782,0.09371098101);
   graph->SetPoint(838,0.09293466667,0.09441169355);
   graph->SetPoint(839,0.1030873333,0.09511648983);
   graph->SetPoint(840,0.11324,0.0958253832);
   graph->SetPoint(841,0.1233926667,0.09653838699);
   graph->SetPoint(842,0.1335453333,0.09725551444);
   graph->SetPoint(843,0.143698,0.09797677879);
   graph->SetPoint(844,0.1538506667,0.09870219318);
   graph->SetPoint(845,0.1640033333,0.09943177074);
   graph->SetPoint(846,0.174156,0.1001655245);
   graph->SetPoint(847,0.1843086667,0.1009034675);
   graph->SetPoint(848,0.1944613333,0.1016456127);
   graph->SetPoint(849,0.204614,0.102391973);
   graph->SetPoint(850,0.2147666667,0.1031425611);
   graph->SetPoint(851,0.2249193333,0.1038973899);
   graph->SetPoint(852,0.235072,0.1046564722);
   graph->SetPoint(853,0.2452246667,0.1054198205);
   graph->SetPoint(854,0.2553773333,0.1061874475);
   graph->SetPoint(855,0.26553,0.1069593657);
   graph->SetPoint(856,0.2756826667,0.1077355875);
   graph->SetPoint(857,0.2858353333,0.1085161255);
   graph->SetPoint(858,0.295988,0.1093009919);
   graph->SetPoint(859,0.3061406667,0.110090199);
   graph->SetPoint(860,0.3162933333,0.110883759);
   graph->SetPoint(861,0.326446,0.1116816841);
   graph->SetPoint(862,0.3365986667,0.1124839864);
   graph->SetPoint(863,0.3467513333,0.1132906778);
   graph->SetPoint(864,0.356904,0.1141017703);
   graph->SetPoint(865,0.3670566667,0.1149172757);
   graph->SetPoint(866,0.3772093333,0.1157372059);
   graph->SetPoint(867,0.387362,0.1165615726);
   graph->SetPoint(868,0.3975146667,0.1173903873);
   graph->SetPoint(869,0.4076673333,0.1182236617);
   graph->SetPoint(870,0.41782,0.1190614072);
   graph->SetPoint(871,0.4279726667,0.1199036353);
   graph->SetPoint(872,0.4381253333,0.1207503573);
   graph->SetPoint(873,0.448278,0.1216015844);
   graph->SetPoint(874,0.4584306667,0.1224573278);
   graph->SetPoint(875,0.4685833333,0.1233175986);
   graph->SetPoint(876,0.478736,0.1241824077);
   graph->SetPoint(877,0.4888886667,0.1250517662);
   graph->SetPoint(878,0.4990413333,0.1259256847);
   graph->SetPoint(879,0.509194,0.1268041741);
   graph->SetPoint(880,0.5193466667,0.127687245);
   graph->SetPoint(881,0.5294993333,0.128574908);
   graph->SetPoint(882,0.539652,0.1294671736);
   graph->SetPoint(883,0.5498046667,0.130364052);
   graph->SetPoint(884,0.5599573333,0.1312655537);
   graph->SetPoint(885,0.57011,0.1321716888);
   graph->SetPoint(886,0.5802626667,0.1330824674);
   graph->SetPoint(887,0.5904153333,0.1339978996);
   graph->SetPoint(888,0.600568,0.1349179952);
   graph->SetPoint(889,0.6107206667,0.135842764);
   graph->SetPoint(890,0.6208733333,0.1367722158);
   graph->SetPoint(891,0.631026,0.1377063602);
   graph->SetPoint(892,0.6411786667,0.1386452066);
   graph->SetPoint(893,0.6513313333,0.1395887646);
   graph->SetPoint(894,0.661484,0.1405370433);
   graph->SetPoint(895,0.6716366667,0.1414900521);
   graph->SetPoint(896,0.6817893333,0.1424477999);
   graph->SetPoint(897,0.691942,0.1434102959);
   graph->SetPoint(898,0.7020946667,0.1443775488);
   graph->SetPoint(899,0.7122473333,0.1453495674);
   graph->SetPoint(900,0.7224,0.1463263605);
   graph->SetPoint(901,0.7325526667,0.1473079365);
   graph->SetPoint(902,0.7427053333,0.148294304);
   graph->SetPoint(903,0.752858,0.1492854711);
   graph->SetPoint(904,0.7630106667,0.1502814462);
   graph->SetPoint(905,0.7731633333,0.1512822374);
   graph->SetPoint(906,0.783316,0.1522878526);
   graph->SetPoint(907,0.7934686667,0.1532982997);
   graph->SetPoint(908,0.8036213333,0.1543135864);
   graph->SetPoint(909,0.813774,0.1553337204);
   graph->SetPoint(910,0.8239266667,0.1563587092);
   graph->SetPoint(911,0.8340793333,0.1573885601);
   graph->SetPoint(912,0.844232,0.1584232804);
   graph->SetPoint(913,0.8543846667,0.1594628773);
   graph->SetPoint(914,0.8645373333,0.1605073578);
   graph->SetPoint(915,0.87469,0.1615567287);
   graph->SetPoint(916,0.8848426667,0.1626109968);
   graph->SetPoint(917,0.8949953333,0.1636701688);
   graph->SetPoint(918,0.905148,0.1647342511);
   graph->SetPoint(919,0.9153006667,0.1658032501);
   graph->SetPoint(920,0.9254533333,0.1668771721);
   graph->SetPoint(921,0.935606,0.1679560231);
   graph->SetPoint(922,0.9457586667,0.1690398092);
   graph->SetPoint(923,0.9559113333,0.1701285361);
   graph->SetPoint(924,0.966064,0.1712222097);
   graph->SetPoint(925,0.9762166667,0.1723208353);
   graph->SetPoint(926,0.9863693333,0.1734244185);
   graph->SetPoint(927,0.996522,0.1745329646);
   graph->SetPoint(928,1.006674667,0.1756464786);
   graph->SetPoint(929,1.016827333,0.1767649657);
   graph->SetPoint(930,1.02698,0.1778884306);
   graph->SetPoint(931,1.037132667,0.1790168782);
   graph->SetPoint(932,1.047285333,0.1801503128);
   graph->SetPoint(933,1.057438,0.1812887391);
   graph->SetPoint(934,1.067590667,0.1824321613);
   graph->SetPoint(935,1.077743333,0.1835805835);
   graph->SetPoint(936,1.087896,0.1847340097);
   graph->SetPoint(937,1.098048667,0.1858924437);
   graph->SetPoint(938,1.108201333,0.1870558893);
   graph->SetPoint(939,1.118354,0.1882243499);
   graph->SetPoint(940,1.128506667,0.189397829);
   graph->SetPoint(941,1.138659333,0.1905763297);
   graph->SetPoint(942,1.148812,0.1917598552);
   graph->SetPoint(943,1.158964667,0.1929484084);
   graph->SetPoint(944,1.169117333,0.194141992);
   graph->SetPoint(945,1.17927,0.1953406087);
   graph->SetPoint(946,1.189422667,0.1965442608);
   graph->SetPoint(947,1.199575333,0.1977529507);
   graph->SetPoint(948,1.209728,0.1989666805);
   graph->SetPoint(949,1.219880667,0.2001854521);
   graph->SetPoint(950,1.230033333,0.2014092674);
   graph->SetPoint(951,1.240186,0.202638128);
   graph->SetPoint(952,1.250338667,0.2038720354);
   graph->SetPoint(953,1.260491333,0.2051109907);
   graph->SetPoint(954,1.270644,0.2063549953);
   graph->SetPoint(955,1.280796667,0.2076040501);
   graph->SetPoint(956,1.290949333,0.2088581558);
   graph->SetPoint(957,1.301102,0.2101173132);
   graph->SetPoint(958,1.311254667,0.2113815225);
   graph->SetPoint(959,1.321407333,0.2126507843);
   graph->SetPoint(960,1.33156,0.2139250984);
   graph->SetPoint(961,1.341712667,0.215204465);
   graph->SetPoint(962,1.351865333,0.2164888838);
   graph->SetPoint(963,1.362018,0.2177783543);
   graph->SetPoint(964,1.372170667,0.219072876);
   graph->SetPoint(965,1.382323333,0.2203724481);
   graph->SetPoint(966,1.392476,0.2216770697);
   graph->SetPoint(967,1.402628667,0.2229867396);
   graph->SetPoint(968,1.412781333,0.2243014566);
   graph->SetPoint(969,1.422934,0.2256212191);
   graph->SetPoint(970,1.433086667,0.2269460256);
   graph->SetPoint(971,1.443239333,0.2282758741);
   graph->SetPoint(972,1.453392,0.2296107627);
   graph->SetPoint(973,1.463544667,0.230950689);
   graph->SetPoint(974,1.473697333,0.2322956508);
   graph->SetPoint(975,1.48385,0.2336456455);
   graph->SetPoint(976,1.494002667,0.2350006701);
   graph->SetPoint(977,1.504155333,0.2363607219);
   graph->SetPoint(978,1.514308,0.2377257976);
   graph->SetPoint(979,1.524460667,0.2390958939);
   graph->SetPoint(980,1.534613333,0.2404710073);
   graph->SetPoint(981,1.544766,0.2418511341);
   graph->SetPoint(982,1.554918667,0.2432362702);
   graph->SetPoint(983,1.565071333,0.2446264117);
   graph->SetPoint(984,1.575224,0.2460215543);
   graph->SetPoint(985,1.585376667,0.2474216933);
   graph->SetPoint(986,1.595529333,0.2488268242);
   graph->SetPoint(987,1.605682,0.2502369421);
   graph->SetPoint(988,1.615834667,0.2516520418);
   graph->SetPoint(989,1.625987333,0.2530721181);
   graph->SetPoint(990,1.63614,0.2544971654);
   graph->SetPoint(991,1.646292667,0.2559271782);
   graph->SetPoint(992,1.656445333,0.2573621506);
   graph->SetPoint(993,1.666598,0.2588020764);
   graph->SetPoint(994,1.676750667,0.2602469493);
   graph->SetPoint(995,1.686903333,0.261696763);
   graph->SetPoint(996,1.697056,0.2631515106);
   graph->SetPoint(997,1.707208667,0.2646111854);
   graph->SetPoint(998,1.717361333,0.2660757801);
   graph->SetPoint(999,1.727514,0.2675452876);
   graph->SetPoint(1000,1.737666667,0.2690197002);
   graph->SetPoint(1001,1.747819333,0.2704990103);
   graph->SetPoint(1002,1.757972,0.27198321);
   graph->SetPoint(1003,1.768124667,0.2734722911);
   graph->SetPoint(1004,1.778277333,0.2749662453);
   graph->SetPoint(1005,1.78843,0.2764650641);
   graph->SetPoint(1006,1.798582667,0.2779687386);
   graph->SetPoint(1007,1.808735333,0.2794772599);
   graph->SetPoint(1008,1.818888,0.2809906189);
   graph->SetPoint(1009,1.829040667,0.2825088061);
   graph->SetPoint(1010,1.839193333,0.284031812);
   graph->SetPoint(1011,1.849346,0.2855596267);
   graph->SetPoint(1012,1.859498667,0.2870922403);
   graph->SetPoint(1013,1.869651333,0.2886296424);
   graph->SetPoint(1014,1.879804,0.2901718226);
   graph->SetPoint(1015,1.889956667,0.2917187702);
   graph->SetPoint(1016,1.900109333,0.2932704744);
   graph->SetPoint(1017,1.910262,0.294826924);
   graph->SetPoint(1018,1.920414667,0.2963881078);
   graph->SetPoint(1019,1.930567333,0.2979540141);
   graph->SetPoint(1020,1.94072,0.2995246313);
   graph->SetPoint(1021,1.950872667,0.3010999473);
   graph->SetPoint(1022,1.961025333,0.3026799501);
   graph->SetPoint(1023,1.971178,0.3042646271);
   graph->SetPoint(1024,1.981330667,0.3058539657);
   graph->SetPoint(1025,1.991483333,0.3074479531);
   graph->SetPoint(1026,2.001636,0.3090465763);
   graph->SetPoint(1027,2.011788667,0.3106498218);
   graph->SetPoint(1028,2.021941333,0.3122576763);
   graph->SetPoint(1029,2.032094,0.313870126);
   graph->SetPoint(1030,2.042246667,0.3154871569);
   graph->SetPoint(1031,2.052399333,0.3171087549);
   graph->SetPoint(1032,2.062552,0.3187349055);
   graph->SetPoint(1033,2.072704667,0.3203655941);
   graph->SetPoint(1034,2.082857333,0.322000806);
   graph->SetPoint(1035,2.09301,0.3236405259);
   graph->SetPoint(1036,2.103162667,0.3252847387);
   graph->SetPoint(1037,2.113315333,0.3269334288);
   graph->SetPoint(1038,2.123468,0.3285865805);
   graph->SetPoint(1039,2.133620667,0.3302441777);
   graph->SetPoint(1040,2.143773333,0.3319062044);
   graph->SetPoint(1041,2.153926,0.3335726441);
   graph->SetPoint(1042,2.164078667,0.3352434801);
   graph->SetPoint(1043,2.174231333,0.3369186955);
   graph->SetPoint(1044,2.184384,0.3385982734);
   graph->SetPoint(1045,2.194536667,0.3402821963);
   graph->SetPoint(1046,2.204689333,0.3419704467);
   graph->SetPoint(1047,2.214842,0.3436630069);
   graph->SetPoint(1048,2.224994667,0.3453598588);
   graph->SetPoint(1049,2.235147333,0.3470609842);
   graph->SetPoint(1050,2.2453,0.3487663646);
   graph->SetPoint(1051,2.255452667,0.3504759814);
   graph->SetPoint(1052,2.265605333,0.3521898157);
   graph->SetPoint(1053,2.275758,0.3539078482);
   graph->SetPoint(1054,2.285910667,0.3556300597);
   graph->SetPoint(1055,2.296063333,0.3573564306);
   graph->SetPoint(1056,2.306216,0.3590869409);
   graph->SetPoint(1057,2.316368667,0.3608215708);
   graph->SetPoint(1058,2.326521333,0.3625602998);
   graph->SetPoint(1059,2.336674,0.3643031076);
   graph->SetPoint(1060,2.346826667,0.3660499733);
   graph->SetPoint(1061,2.356979333,0.3678008759);
   graph->SetPoint(1062,2.367132,0.3695557944);
   graph->SetPoint(1063,2.377284667,0.3713147073);
   graph->SetPoint(1064,2.387437333,0.3730775929);
   graph->SetPoint(1065,2.39759,0.3748444293);
   graph->SetPoint(1066,2.407742667,0.3766151945);
   graph->SetPoint(1067,2.417895333,0.3783898661);
   graph->SetPoint(1068,2.428048,0.3801684216);
   graph->SetPoint(1069,2.438200667,0.3819508381);
   graph->SetPoint(1070,2.448353333,0.3837370927);
   graph->SetPoint(1071,2.458506,0.3855271621);
   graph->SetPoint(1072,2.468658667,0.3873210229);
   graph->SetPoint(1073,2.478811333,0.3891186513);
   graph->SetPoint(1074,2.488964,0.3909200234);
   graph->SetPoint(1075,2.499116667,0.3927251151);
   graph->SetPoint(1076,2.509269333,0.394533902);
   graph->SetPoint(1077,2.519422,0.3963463595);
   graph->SetPoint(1078,2.529574667,0.3981624627);
   graph->SetPoint(1079,2.539727333,0.3999821866);
   graph->SetPoint(1080,2.54988,0.401805506);
   graph->SetPoint(1081,2.560032667,0.4036323953);
   graph->SetPoint(1082,2.570185333,0.4054628287);
   graph->SetPoint(1083,2.580338,0.4072967804);
   graph->SetPoint(1084,2.590490667,0.409134224);
   graph->SetPoint(1085,2.600643333,0.4109751333);
   graph->SetPoint(1086,2.610796,0.4128194816);
   graph->SetPoint(1087,2.620948667,0.4146672421);
   graph->SetPoint(1088,2.631101333,0.4165183876);
   graph->SetPoint(1089,2.641254,0.4183728908);
   graph->SetPoint(1090,2.651406667,0.4202307243);
   graph->SetPoint(1091,2.661559333,0.4220918602);
   graph->SetPoint(1092,2.671712,0.4239562707);
   graph->SetPoint(1093,2.681864667,0.4258239275);
   graph->SetPoint(1094,2.692017333,0.4276948022);
   graph->SetPoint(1095,2.70217,0.4295688661);
   graph->SetPoint(1096,2.712322667,0.4314460905);
   graph->SetPoint(1097,2.722475333,0.4333264462);
   graph->SetPoint(1098,2.732628,0.435209904);
   graph->SetPoint(1099,2.742780667,0.4370964344);
   graph->SetPoint(1100,2.752933333,0.4389860076);
   graph->SetPoint(1101,2.763086,0.4408785936);
   graph->SetPoint(1102,2.773238667,0.4427741624);
   graph->SetPoint(1103,2.783391333,0.4446726835);
   graph->SetPoint(1104,2.793544,0.4465741263);
   graph->SetPoint(1105,2.803696667,0.4484784601);
   graph->SetPoint(1106,2.813849333,0.4503856538);
   graph->SetPoint(1107,2.824002,0.4522956762);
   graph->SetPoint(1108,2.834154667,0.4542084957);
   graph->SetPoint(1109,2.844307333,0.4561240809);
   graph->SetPoint(1110,2.85446,0.4580423997);
   graph->SetPoint(1111,2.864612667,0.4599634201);
   graph->SetPoint(1112,2.874765333,0.4618871098);
   graph->SetPoint(1113,2.884918,0.4638134363);
   graph->SetPoint(1114,2.895070667,0.4657423669);
   graph->SetPoint(1115,2.905223333,0.4676738686);
   graph->SetPoint(1116,2.915376,0.4696079083);
   graph->SetPoint(1117,2.925528667,0.4715444527);
   graph->SetPoint(1118,2.935681333,0.4734834683);
   graph->SetPoint(1119,2.945834,0.4754249212);
   graph->SetPoint(1120,2.955986667,0.4773687775);
   graph->SetPoint(1121,2.966139333,0.4793150031);
   graph->SetPoint(1122,2.976292,0.4812635637);
   graph->SetPoint(1123,2.986444667,0.4832144245);
   graph->SetPoint(1124,2.996597333,0.4851675509);
   graph->SetPoint(1125,3.00675,0.487122908);
   graph->SetPoint(1126,3.016902667,0.4890804605);
   graph->SetPoint(1127,3.027055333,0.491040173);
   graph->SetPoint(1128,3.037208,0.4930020101);
   graph->SetPoint(1129,3.047360667,0.494965936);
   graph->SetPoint(1130,3.057513333,0.4969319147);
   graph->SetPoint(1131,3.067666,0.4988999101);
   graph->SetPoint(1132,3.077818667,0.5008698858);
   graph->SetPoint(1133,3.087971333,0.5028418053);
   graph->SetPoint(1134,3.098124,0.5048156318);
   graph->SetPoint(1135,3.108276667,0.5067913286);
   graph->SetPoint(1136,3.118429333,0.5087688584);
   graph->SetPoint(1137,3.128582,0.510748184);
   graph->SetPoint(1138,3.138734667,0.5127292679);
   graph->SetPoint(1139,3.148887333,0.5147120724);
   graph->SetPoint(1140,3.15904,0.5166965597);
   graph->SetPoint(1141,3.169192667,0.5186826918);
   graph->SetPoint(1142,3.179345333,0.5206704303);
   graph->SetPoint(1143,3.189498,0.522659737);
   graph->SetPoint(1144,3.199650667,0.5246505733);
   graph->SetPoint(1145,3.209803333,0.5266429004);
   graph->SetPoint(1146,3.219956,0.5286366793);
   graph->SetPoint(1147,3.230108667,0.530631871);
   graph->SetPoint(1148,3.240261333,0.5326284361);
   graph->SetPoint(1149,3.250414,0.5346263353);
   graph->SetPoint(1150,3.260566667,0.5366255288);
   graph->SetPoint(1151,3.270719333,0.5386259768);
   graph->SetPoint(1152,3.280872,0.5406276395);
   graph->SetPoint(1153,3.291024667,0.5426304765);
   graph->SetPoint(1154,3.301177333,0.5446344477);
   graph->SetPoint(1155,3.31133,0.5466395125);
   graph->SetPoint(1156,3.321482667,0.5486456303);
   graph->SetPoint(1157,3.331635333,0.5506527603);
   graph->SetPoint(1158,3.341788,0.5526608615);
   graph->SetPoint(1159,3.351940667,0.5546698927);
   graph->SetPoint(1160,3.362093333,0.5566798127);
   graph->SetPoint(1161,3.372246,0.5586905799);
   graph->SetPoint(1162,3.382398667,0.5607021529);
   graph->SetPoint(1163,3.392551333,0.5627144898);
   graph->SetPoint(1164,3.402704,0.5647275488);
   graph->SetPoint(1165,3.412856667,0.5667412876);
   graph->SetPoint(1166,3.423009333,0.5687556641);
   graph->SetPoint(1167,3.433162,0.570770636);
   graph->SetPoint(1168,3.443314667,0.5727861607);
   graph->SetPoint(1169,3.453467333,0.5748021955);
   graph->SetPoint(1170,3.46362,0.5768186976);
   graph->SetPoint(1171,3.473772667,0.578835624);
   graph->SetPoint(1172,3.483925333,0.5808529317);
   graph->SetPoint(1173,3.494078,0.5828705774);
   graph->SetPoint(1174,3.504230667,0.5848885177);
   graph->SetPoint(1175,3.514383333,0.586906709);
   graph->SetPoint(1176,3.524536,0.5889251078);
   graph->SetPoint(1177,3.534688667,0.5909436702);
   graph->SetPoint(1178,3.544841333,0.5929623524);
   graph->SetPoint(1179,3.554994,0.5949811102);
   graph->SetPoint(1180,3.565146667,0.5969998994);
   graph->SetPoint(1181,3.575299333,0.5990186758);
   graph->SetPoint(1182,3.585452,0.6010373948);
   graph->SetPoint(1183,3.595604667,0.603056012);
   graph->SetPoint(1184,3.605757333,0.6050744827);
   graph->SetPoint(1185,3.61591,0.6070927619);
   graph->SetPoint(1186,3.626062667,0.6091108049);
   graph->SetPoint(1187,3.636215333,0.6111285665);
   graph->SetPoint(1188,3.646368,0.6131460016);
   graph->SetPoint(1189,3.656520667,0.6151630648);
   graph->SetPoint(1190,3.666673333,0.6171797109);
   graph->SetPoint(1191,3.676826,0.6191958942);
   graph->SetPoint(1192,3.686978667,0.6212115692);
   graph->SetPoint(1193,3.697131333,0.6232266902);
   graph->SetPoint(1194,3.707284,0.6252412112);
   graph->SetPoint(1195,3.717436667,0.6272550865);
   graph->SetPoint(1196,3.727589333,0.6292682699);
   graph->SetPoint(1197,3.737742,0.6312807153);
   graph->SetPoint(1198,3.747894667,0.6332923765);
   graph->SetPoint(1199,3.758047333,0.6353032071);
   graph->SetPoint(1200,3.7682,0.6373131607);
   graph->SetPoint(1201,3.778352667,0.6393221909);
   graph->SetPoint(1202,3.788505333,0.6413302509);
   graph->SetPoint(1203,3.798658,0.643337294);
   graph->SetPoint(1204,3.808810667,0.6453432736);
   graph->SetPoint(1205,3.818963333,0.6473481427);
   graph->SetPoint(1206,3.829116,0.6493518543);
   graph->SetPoint(1207,3.839268667,0.6513543614);
   graph->SetPoint(1208,3.849421333,0.653355617);
   graph->SetPoint(1209,3.859574,0.6553555737);
   graph->SetPoint(1210,3.869726667,0.6573541843);
   graph->SetPoint(1211,3.879879333,0.6593514015);
   graph->SetPoint(1212,3.890032,0.6613471778);
   graph->SetPoint(1213,3.900184667,0.6633414657);
   graph->SetPoint(1214,3.910337333,0.6653342178);
   graph->SetPoint(1215,3.92049,0.6673253863);
   graph->SetPoint(1216,3.930642667,0.6693149235);
   graph->SetPoint(1217,3.940795333,0.6713027818);
   graph->SetPoint(1218,3.950948,0.6732889133);
   graph->SetPoint(1219,3.961100667,0.67527327);
   graph->SetPoint(1220,3.971253333,0.6772558042);
   graph->SetPoint(1221,3.981406,0.6792364677);
   graph->SetPoint(1222,3.991558667,0.6812152126);
   graph->SetPoint(1223,4.001711333,0.6831919908);
   graph->SetPoint(1224,4.011864,0.6851667541);
   graph->SetPoint(1225,4.022016667,0.6871394543);
   graph->SetPoint(1226,4.032169333,0.6891100433);
   graph->SetPoint(1227,4.042322,0.6910784728);
   graph->SetPoint(1228,4.052474667,0.6930446943);
   graph->SetPoint(1229,4.062627333,0.6950086597);
   graph->SetPoint(1230,4.07278,0.6969703204);
   graph->SetPoint(1231,4.082932667,0.6989296282);
   graph->SetPoint(1232,4.093085333,0.7008865345);
   graph->SetPoint(1233,4.103238,0.7028409908);
   graph->SetPoint(1234,4.113390667,0.7047929487);
   graph->SetPoint(1235,4.123543333,0.7067423595);
   graph->SetPoint(1236,4.133696,0.7086891749);
   graph->SetPoint(1237,4.143848667,0.7106333461);
   graph->SetPoint(1238,4.154001333,0.7125748246);
   graph->SetPoint(1239,4.164154,0.7145135617);
   graph->SetPoint(1240,4.174306667,0.7164495088);
   graph->SetPoint(1241,4.184459333,0.7183826174);
   graph->SetPoint(1242,4.194612,0.7203128386);
   graph->SetPoint(1243,4.204764667,0.7222401239);
   graph->SetPoint(1244,4.214917333,0.7241644246);
   graph->SetPoint(1245,4.22507,0.726085692);
   graph->SetPoint(1246,4.235222667,0.7280038774);
   graph->SetPoint(1247,4.245375333,0.7299189322);
   graph->SetPoint(1248,4.255528,0.7318308076);
   graph->SetPoint(1249,4.265680667,0.7337394551);
   graph->SetPoint(1250,4.275833333,0.7356448259);
   graph->SetPoint(1251,4.285986,0.7375468714);
   graph->SetPoint(1252,4.296138667,0.7394455429);
   graph->SetPoint(1253,4.306291333,0.7413407918);
   graph->SetPoint(1254,4.316444,0.7432325695);
   graph->SetPoint(1255,4.326596667,0.7451208274);
   graph->SetPoint(1256,4.336749333,0.7470055168);
   graph->SetPoint(1257,4.346902,0.7488865893);
   graph->SetPoint(1258,4.357054667,0.7507639963);
   graph->SetPoint(1259,4.367207333,0.7526376893);
   graph->SetPoint(1260,4.37736,0.7545076198);
   graph->SetPoint(1261,4.387512667,0.7563737393);
   graph->SetPoint(1262,4.397665333,0.7582359995);
   graph->SetPoint(1263,4.407818,0.7600943519);
   graph->SetPoint(1264,4.417970667,0.7619487481);
   graph->SetPoint(1265,4.428123333,0.76379914);
   graph->SetPoint(1266,4.438276,0.7656454792);
   graph->SetPoint(1267,4.448428667,0.7674877175);
   graph->SetPoint(1268,4.458581333,0.7693258066);
   graph->SetPoint(1269,4.468734,0.7711596986);
   graph->SetPoint(1270,4.478886667,0.7729893452);
   graph->SetPoint(1271,4.489039333,0.7748146985);
   graph->SetPoint(1272,4.499192,0.7766357105);
   graph->SetPoint(1273,4.509344667,0.7784523332);
   graph->SetPoint(1274,4.519497333,0.7802645188);
   graph->SetPoint(1275,4.52965,0.7820722196);
   graph->SetPoint(1276,4.539802667,0.7838753877);
   graph->SetPoint(1277,4.549955333,0.7856739755);
   graph->SetPoint(1278,4.560108,0.7874679354);
   graph->SetPoint(1279,4.570260667,0.7892572198);
   graph->SetPoint(1280,4.580413333,0.7910417814);
   graph->SetPoint(1281,4.590566,0.7928215726);
   graph->SetPoint(1282,4.600718667,0.7945965463);
   graph->SetPoint(1283,4.610871333,0.7963666551);
   graph->SetPoint(1284,4.621024,0.798131852);
   graph->SetPoint(1285,4.631176667,0.7998920897);
   graph->SetPoint(1286,4.641329333,0.8016473215);
   graph->SetPoint(1287,4.651482,0.8033975003);
   graph->SetPoint(1288,4.661634667,0.8051425793);
   graph->SetPoint(1289,4.671787333,0.8068825119);
   graph->SetPoint(1290,4.68194,0.8086172514);
   graph->SetPoint(1291,4.692092667,0.8103467514);
   graph->SetPoint(1292,4.702245333,0.8120709652);
   graph->SetPoint(1293,4.712398,0.8137898467);
   graph->SetPoint(1294,4.722550667,0.8155033496);
   graph->SetPoint(1295,4.732703333,0.8172114279);
   graph->SetPoint(1296,4.742856,0.8189140353);
   graph->SetPoint(1297,4.753008667,0.8206111262);
   graph->SetPoint(1298,4.763161333,0.8223026546);
   graph->SetPoint(1299,4.773314,0.823988575);
   graph->SetPoint(1300,4.783466667,0.8256688416);
   graph->SetPoint(1301,4.793619333,0.8273434092);
   graph->SetPoint(1302,4.803772,0.8290122323);
   graph->SetPoint(1303,4.813924667,0.8306752658);
   graph->SetPoint(1304,4.824077333,0.8323324645);
   graph->SetPoint(1305,4.83423,0.8339837836);
   graph->SetPoint(1306,4.844382667,0.8356291781);
   graph->SetPoint(1307,4.854535333,0.8372686034);
   graph->SetPoint(1308,4.864688,0.838902015);
   graph->SetPoint(1309,4.874840667,0.8405293684);
   graph->SetPoint(1310,4.884993333,0.8421506192);
   graph->SetPoint(1311,4.895146,0.8437657234);
   graph->SetPoint(1312,4.905298667,0.8453746369);
   graph->SetPoint(1313,4.915451333,0.8469773159);
   graph->SetPoint(1314,4.925604,0.8485737166);
   graph->SetPoint(1315,4.935756667,0.8501637954);
   graph->SetPoint(1316,4.945909333,0.851747509);
   graph->SetPoint(1317,4.956062,0.853324814);
   graph->SetPoint(1318,4.966214667,0.8548956673);
   graph->SetPoint(1319,4.976367333,0.856460026);
   graph->SetPoint(1320,4.98652,0.8580178472);
   graph->SetPoint(1321,4.996672667,0.8595690882);
   graph->SetPoint(1322,5.006825333,0.8611137066);
   graph->SetPoint(1323,5.016978,0.8626516601);
   graph->SetPoint(1324,5.027130667,0.8641829064);
   graph->SetPoint(1325,5.037283333,0.8657074036);
   graph->SetPoint(1326,5.047436,0.8672251099);
   graph->SetPoint(1327,5.057588667,0.8687359835);
   graph->SetPoint(1328,5.067741333,0.8702399831);
   graph->SetPoint(1329,5.077894,0.8717370672);
   graph->SetPoint(1330,5.088046667,0.8732271948);
   graph->SetPoint(1331,5.098199333,0.874710325);
   graph->SetPoint(1332,5.108352,0.8761864168);
   graph->SetPoint(1333,5.118504667,0.8776554298);
   graph->SetPoint(1334,5.128657333,0.8791173235);
   graph->SetPoint(1335,5.13881,0.8805720578);
   graph->SetPoint(1336,5.148962667,0.8820195925);
   graph->SetPoint(1337,5.159115333,0.8834598879);
   graph->SetPoint(1338,5.169268,0.8848929042);
   graph->SetPoint(1339,5.179420667,0.8863186022);
   graph->SetPoint(1340,5.189573333,0.8877369424);
   graph->SetPoint(1341,5.199726,0.8891478859);
   graph->SetPoint(1342,5.209878667,0.8905513937);
   graph->SetPoint(1343,5.220031333,0.8919474272);
   graph->SetPoint(1344,5.230184,0.893335948);
   graph->SetPoint(1345,5.240336667,0.8947169179);
   graph->SetPoint(1346,5.250489333,0.8960902987);
   graph->SetPoint(1347,5.260642,0.8974560526);
   graph->SetPoint(1348,5.270794667,0.8988141421);
   graph->SetPoint(1349,5.280947333,0.9001645297);
   graph->SetPoint(1350,5.2911,0.9015071781);
   graph->SetPoint(1351,5.301252667,0.9028420506);
   graph->SetPoint(1352,5.311405333,0.9041691102);
   graph->SetPoint(1353,5.321558,0.9054883204);
   graph->SetPoint(1354,5.331710667,0.906799645);
   graph->SetPoint(1355,5.341863333,0.9081030478);
   graph->SetPoint(1356,5.352016,0.9093984929);
   graph->SetPoint(1357,5.362168667,0.9106859447);
   graph->SetPoint(1358,5.372321333,0.9119653678);
   graph->SetPoint(1359,5.382474,0.913236727);
   graph->SetPoint(1360,5.392626667,0.9144999874);
   graph->SetPoint(1361,5.402779333,0.9157551141);
   graph->SetPoint(1362,5.412932,0.9170020728);
   graph->SetPoint(1363,5.423084667,0.9182408291);
   graph->SetPoint(1364,5.433237333,0.9194713491);
   graph->SetPoint(1365,5.44339,0.920693599);
   graph->SetPoint(1366,5.453542667,0.9219075452);
   graph->SetPoint(1367,5.463695333,0.9231131545);
   graph->SetPoint(1368,5.473848,0.9243103937);
   graph->SetPoint(1369,5.484000667,0.9254992302);
   graph->SetPoint(1370,5.494153333,0.9266796312);
   graph->SetPoint(1371,5.504306,0.9278515647);
   graph->SetPoint(1372,5.514458667,0.9290149984);
   graph->SetPoint(1373,5.524611333,0.9301699005);
   graph->SetPoint(1374,5.534764,0.9313162396);
   graph->SetPoint(1375,5.544916667,0.9324539843);
   graph->SetPoint(1376,5.555069333,0.9335831036);
   graph->SetPoint(1377,5.565222,0.9347035666);
   graph->SetPoint(1378,5.575374667,0.935815343);
   graph->SetPoint(1379,5.585527333,0.9369184023);
   graph->SetPoint(1380,5.59568,0.9380127146);
   graph->SetPoint(1381,5.605832667,0.9390982502);
   graph->SetPoint(1382,5.615985333,0.9401749796);
   graph->SetPoint(1383,5.626138,0.9412428736);
   graph->SetPoint(1384,5.636290667,0.9423019031);
   graph->SetPoint(1385,5.646443333,0.9433520396);
   graph->SetPoint(1386,5.656596,0.9443932547);
   graph->SetPoint(1387,5.666748667,0.9454255202);
   graph->SetPoint(1388,5.676901333,0.9464488082);
   graph->SetPoint(1389,5.687054,0.9474630912);
   graph->SetPoint(1390,5.697206667,0.9484683419);
   graph->SetPoint(1391,5.707359333,0.9494645331);
   graph->SetPoint(1392,5.717512,0.9504516383);
   graph->SetPoint(1393,5.727664667,0.9514296307);
   graph->SetPoint(1394,5.737817333,0.9523984844);
   graph->SetPoint(1395,5.74797,0.9533581733);
   graph->SetPoint(1396,5.758122667,0.9543086718);
   graph->SetPoint(1397,5.768275333,0.9552499546);
   graph->SetPoint(1398,5.778428,0.9561819965);
   graph->SetPoint(1399,5.788580667,0.9571047729);
   graph->SetPoint(1400,5.798733333,0.9580182591);
   graph->SetPoint(1401,5.808886,0.958922431);
   graph->SetPoint(1402,5.819038667,0.9598172647);
   graph->SetPoint(1403,5.829191333,0.9607027365);
   graph->SetPoint(1404,5.839344,0.9615788231);
   graph->SetPoint(1405,5.849496667,0.9624455015);
   graph->SetPoint(1406,5.859649333,0.9633027487);
   graph->SetPoint(1407,5.869802,0.9641505425);
   graph->SetPoint(1408,5.879954667,0.9649888607);
   graph->SetPoint(1409,5.890107333,0.9658176813);
   graph->SetPoint(1410,5.90026,0.9666369828);
   graph->SetPoint(1411,5.910412667,0.9674467438);
   graph->SetPoint(1412,5.920565333,0.9682469435);
   graph->SetPoint(1413,5.930718,0.9690375612);
   graph->SetPoint(1414,5.940870667,0.9698185764);
   graph->SetPoint(1415,5.951023333,0.970589969);
   graph->SetPoint(1416,5.961176,0.9713517194);
   graph->SetPoint(1417,5.971328667,0.972103808);
   graph->SetPoint(1418,5.981481333,0.9728462156);
   graph->SetPoint(1419,5.991634,0.9735789234);
   graph->SetPoint(1420,6.001786667,0.9743019128);
   graph->SetPoint(1421,6.011939333,0.9750151655);
   graph->SetPoint(1422,6.022092,0.9757186637);
   graph->SetPoint(1423,6.032244667,0.9764123895);
   graph->SetPoint(1424,6.042397333,0.9770963258);
   graph->SetPoint(1425,6.05255,0.9777704555);
   graph->SetPoint(1426,6.062702667,0.9784347619);
   graph->SetPoint(1427,6.072855333,0.9790892285);
   graph->SetPoint(1428,6.083008,0.9797338393);
   graph->SetPoint(1429,6.093160667,0.9803685784);
   graph->SetPoint(1430,6.103313333,0.9809934305);
   graph->SetPoint(1431,6.113466,0.9816083803);
   graph->SetPoint(1432,6.123618667,0.9822134129);
   graph->SetPoint(1433,6.133771333,0.982808514);
   graph->SetPoint(1434,6.143924,0.9833936691);
   graph->SetPoint(1435,6.154076667,0.9839688645);
   graph->SetPoint(1436,6.164229333,0.9845340865);
   graph->SetPoint(1437,6.174382,0.9850893219);
   graph->SetPoint(1438,6.184534667,0.9856345576);
   graph->SetPoint(1439,6.194687333,0.9861697811);
   graph->SetPoint(1440,6.20484,0.9866949801);
   graph->SetPoint(1441,6.214992667,0.9872101424);
   graph->SetPoint(1442,6.225145333,0.9877152565);
   graph->SetPoint(1443,6.235298,0.9882103109);
   graph->SetPoint(1444,6.245450667,0.9886952947);
   graph->SetPoint(1445,6.255603333,0.989170197);
   graph->SetPoint(1446,6.265756,0.9896350074);
   graph->SetPoint(1447,6.275908667,0.9900897159);
   graph->SetPoint(1448,6.286061333,0.9905343126);
   graph->SetPoint(1449,6.296214,0.9909687882);
   graph->SetPoint(1450,6.306366667,0.9913931335);
   graph->SetPoint(1451,6.316519333,0.9918073396);
   graph->SetPoint(1452,6.326672,0.9922113981);
   graph->SetPoint(1453,6.336824667,0.9926053008);
   graph->SetPoint(1454,6.346977333,0.9929890398);
   graph->SetPoint(1455,6.35713,0.9933626077);
   graph->SetPoint(1456,6.367282667,0.9937259971);
   graph->SetPoint(1457,6.377435333,0.9940792013);
   graph->SetPoint(1458,6.387588,0.9944222137);
   graph->SetPoint(1459,6.397740667,0.9947550279);
   graph->SetPoint(1460,6.407893333,0.9950776382);
   graph->SetPoint(1461,6.418046,0.9953900388);
   graph->SetPoint(1462,6.428198667,0.9956922246);
   graph->SetPoint(1463,6.438351333,0.9959841905);
   graph->SetPoint(1464,6.448504,0.9962659319);
   graph->SetPoint(1465,6.458656667,0.9965374446);
   graph->SetPoint(1466,6.468809333,0.9967987245);
   graph->SetPoint(1467,6.478962,0.997049768);
   graph->SetPoint(1468,6.489114667,0.9972905717);
   graph->SetPoint(1469,6.499267333,0.9975211326);
   graph->SetPoint(1470,6.50942,0.997741448);
   graph->SetPoint(1471,6.519572667,0.9979515156);
   graph->SetPoint(1472,6.529725333,0.9981513332);
   graph->SetPoint(1473,6.539878,0.9983408992);
   graph->SetPoint(1474,6.550030667,0.9985202121);
   graph->SetPoint(1475,6.560183333,0.9986892709);
   graph->SetPoint(1476,6.570336,0.9988480748);
   graph->SetPoint(1477,6.580488667,0.9989966232);
   graph->SetPoint(1478,6.590641333,0.9991349162);
   graph->SetPoint(1479,6.600794,0.9992629539);
   graph->SetPoint(1480,6.610946667,0.9993807368);
   graph->SetPoint(1481,6.621099333,0.9994882658);
   graph->SetPoint(1482,6.631252,0.9995855419);
   graph->SetPoint(1483,6.641404667,0.9996725668);
   graph->SetPoint(1484,6.651557333,0.9997493421);
   graph->SetPoint(1485,6.66171,0.99981587);
   graph->SetPoint(1486,6.671862667,0.9998721529);
   graph->SetPoint(1487,6.682015333,0.9999181935);
   graph->SetPoint(1488,6.692168,0.999953995);
   graph->SetPoint(1489,6.702320667,0.9999795608);
   graph->SetPoint(1490,6.712473333,0.9999948944);
   graph->SetPoint(1491,6.722626,1);
   graph->SetPoint(1492,6.732778667,0.9999948819);
   graph->SetPoint(1493,6.742931333,0.9999795446);
   graph->SetPoint(1494,6.753084,0.9999539933);
   graph->SetPoint(1495,6.763236667,0.9999182331);
   graph->SetPoint(1496,6.773389333,0.9998722697);
   graph->SetPoint(1497,6.783542,0.999816109);
   graph->SetPoint(1498,6.793694667,0.9997497571);
   graph->SetPoint(1499,6.803847333,0.9996732207);
   graph->SetPoint(1500,6.814,0.9995865065);
   graph->SetPoint(1501,6.824152667,0.9994896218);
   graph->SetPoint(1502,6.834305333,0.9993825739);
   graph->SetPoint(1503,6.844458,0.9992653707);
   graph->SetPoint(1504,6.854610667,0.9991380203);
   graph->SetPoint(1505,6.864763333,0.999000531);
   graph->SetPoint(1506,6.874916,0.9988529116);
   graph->SetPoint(1507,6.885068667,0.998695171);
   graph->SetPoint(1508,6.895221333,0.9985273186);
   graph->SetPoint(1509,6.905374,0.9983493641);
   graph->SetPoint(1510,6.915526667,0.9981613172);
   graph->SetPoint(1511,6.925679333,0.9979631884);
   graph->SetPoint(1512,6.935832,0.997754988);
   graph->SetPoint(1513,6.945984667,0.997536727);
   graph->SetPoint(1514,6.956137333,0.9973084166);
   graph->SetPoint(1515,6.96629,0.997070068);
   graph->SetPoint(1516,6.976442667,0.9968216931);
   graph->SetPoint(1517,6.986595333,0.996563304);
   graph->SetPoint(1518,6.996748,0.996294913);
   graph->SetPoint(1519,7.006900667,0.9960165327);
   graph->SetPoint(1520,7.017053333,0.995728176);
   graph->SetPoint(1521,7.027206,0.9954298563);
   graph->SetPoint(1522,7.037358667,0.9951215869);
   graph->SetPoint(1523,7.047511333,0.9948033819);
   graph->SetPoint(1524,7.057664,0.9944752552);
   graph->SetPoint(1525,7.067816667,0.9941372213);
   graph->SetPoint(1526,7.077969333,0.9937892949);
   graph->SetPoint(1527,7.088122,0.993431491);
   graph->SetPoint(1528,7.098274667,0.9930638249);
   graph->SetPoint(1529,7.108427333,0.9926863121);
   graph->SetPoint(1530,7.11858,0.9922989686);
   graph->SetPoint(1531,7.128732667,0.9919018104);
   graph->SetPoint(1532,7.138885333,0.991494854);
   graph->SetPoint(1533,7.149038,0.9910781162);
   graph->SetPoint(1534,7.159190667,0.9906516138);
   graph->SetPoint(1535,7.169343333,0.9902153643);
   graph->SetPoint(1536,7.179496,0.9897693851);
   graph->SetPoint(1537,7.189648667,0.9893136941);
   graph->SetPoint(1538,7.199801333,0.9888483095);
   graph->SetPoint(1539,7.209954,0.9883732497);
   graph->SetPoint(1540,7.220106667,0.9878885332);
   graph->SetPoint(1541,7.230259333,0.9873941792);
   graph->SetPoint(1542,7.240412,0.9868902067);
   graph->SetPoint(1543,7.250564667,0.9863766354);
   graph->SetPoint(1544,7.260717333,0.985853485);
   graph->SetPoint(1545,7.27087,0.9853207755);
   graph->SetPoint(1546,7.281022667,0.9847785273);
   graph->SetPoint(1547,7.291175333,0.9842267609);
   graph->SetPoint(1548,7.301328,0.9836654972);
   graph->SetPoint(1549,7.311480667,0.9830947573);
   graph->SetPoint(1550,7.321633333,0.9825145627);
   graph->SetPoint(1551,7.331786,0.9819249348);
   graph->SetPoint(1552,7.341938667,0.9813258958);
   graph->SetPoint(1553,7.352091333,0.9807174676);
   graph->SetPoint(1554,7.362244,0.9800996728);
   graph->SetPoint(1555,7.372396667,0.9794725341);
   graph->SetPoint(1556,7.382549333,0.9788360743);
   graph->SetPoint(1557,7.392702,0.9781903168);
   graph->SetPoint(1558,7.402854667,0.9775352848);
   graph->SetPoint(1559,7.413007333,0.9768710022);
   graph->SetPoint(1560,7.42316,0.9761974929);
   graph->SetPoint(1561,7.433312667,0.9755147812);
   graph->SetPoint(1562,7.443465333,0.9748228914);
   graph->SetPoint(1563,7.453618,0.9741218482);
   graph->SetPoint(1564,7.463770667,0.9734116767);
   graph->SetPoint(1565,7.473923333,0.972692402);
   graph->SetPoint(1566,7.484076,0.9719640496);
   graph->SetPoint(1567,7.494228667,0.9712266451);
   graph->SetPoint(1568,7.504381333,0.9704802145);
   graph->SetPoint(1569,7.514534,0.9697247838);
   graph->SetPoint(1570,7.524686667,0.9689603796);
   graph->SetPoint(1571,7.534839333,0.9681870284);
   graph->SetPoint(1572,7.544992,0.9674047571);
   graph->SetPoint(1573,7.555144667,0.9666135928);
   graph->SetPoint(1574,7.565297333,0.9658135628);
   graph->SetPoint(1575,7.57545,0.9650046947);
   graph->SetPoint(1576,7.585602667,0.9641870162);
   graph->SetPoint(1577,7.595755333,0.9633605555);
   graph->SetPoint(1578,7.605908,0.9625253406);
   graph->SetPoint(1579,7.616060667,0.9616814001);
   graph->SetPoint(1580,7.626213333,0.9608287627);
   graph->SetPoint(1581,7.636366,0.9599674572);
   graph->SetPoint(1582,7.646518667,0.9590975128);
   graph->SetPoint(1583,7.656671333,0.9582189588);
   graph->SetPoint(1584,7.666824,0.9573318248);
   graph->SetPoint(1585,7.676976667,0.9564361405);
   graph->SetPoint(1586,7.687129333,0.9555319359);
   graph->SetPoint(1587,7.697282,0.9546192412);
   graph->SetPoint(1588,7.707434667,0.9536980868);
   graph->SetPoint(1589,7.717587333,0.9527685033);
   graph->SetPoint(1590,7.72774,0.9518305215);
   graph->SetPoint(1591,7.737892667,0.9508841725);
   graph->SetPoint(1592,7.748045333,0.9499294873);
   graph->SetPoint(1593,7.758198,0.9489664976);
   graph->SetPoint(1594,7.768350667,0.9479952348);
   graph->SetPoint(1595,7.778503333,0.9470157309);
   graph->SetPoint(1596,7.788656,0.9460280177);
   graph->SetPoint(1597,7.798808667,0.9450321275);
   graph->SetPoint(1598,7.808961333,0.9440280928);
   graph->SetPoint(1599,7.819114,0.943015946);
   graph->SetPoint(1600,7.829266667,0.94199572);
   graph->SetPoint(1601,7.839419333,0.9409674478);
   graph->SetPoint(1602,7.849572,0.9399311624);
   graph->SetPoint(1603,7.859724667,0.9388868972);
   graph->SetPoint(1604,7.869877333,0.9378346857);
   graph->SetPoint(1605,7.88003,0.9367745617);
   graph->SetPoint(1606,7.890182667,0.9357065589);
   graph->SetPoint(1607,7.900335333,0.9346307115);
   graph->SetPoint(1608,7.910488,0.9335470536);
   graph->SetPoint(1609,7.920640667,0.9324556197);
   graph->SetPoint(1610,7.930793333,0.9313564444);
   graph->SetPoint(1611,7.940946,0.9302495623);
   graph->SetPoint(1612,7.951098667,0.9291350083);
   graph->SetPoint(1613,7.961251333,0.9280128176);
   graph->SetPoint(1614,7.971404,0.9268830254);
   graph->SetPoint(1615,7.981556667,0.925745667);
   graph->SetPoint(1616,7.991709333,0.9246007781);
   graph->SetPoint(1617,8.001862,0.9234483944);
   graph->SetPoint(1618,8.012014667,0.9222885516);
   graph->SetPoint(1619,8.022167333,0.921121286);
   graph->SetPoint(1620,8.03232,0.9199466335);
   graph->SetPoint(1621,8.042472667,0.9187646307);
   graph->SetPoint(1622,8.052625333,0.9175753139);
   graph->SetPoint(1623,8.062778,0.9163787198);
   graph->SetPoint(1624,8.072930667,0.9151748853);
   graph->SetPoint(1625,8.083083333,0.9139638471);
   graph->SetPoint(1626,8.093236,0.9127456423);
   graph->SetPoint(1627,8.103388667,0.9115203083);
   graph->SetPoint(1628,8.113541333,0.9102878823);
   graph->SetPoint(1629,8.123694,0.9090484018);
   graph->SetPoint(1630,8.133846667,0.9078019045);
   graph->SetPoint(1631,8.143999333,0.906548428);
   graph->SetPoint(1632,8.154152,0.9052880103);
   graph->SetPoint(1633,8.164304667,0.9040206894);
   graph->SetPoint(1634,8.174457333,0.9027465034);
   graph->SetPoint(1635,8.18461,0.9014654906);
   graph->SetPoint(1636,8.194762667,0.9001776894);
   graph->SetPoint(1637,8.204915333,0.8988831383);
   graph->SetPoint(1638,8.215068,0.8975818759);
   graph->SetPoint(1639,8.225220667,0.8962739411);
   graph->SetPoint(1640,8.235373333,0.8949593726);
   graph->SetPoint(1641,8.245526,0.8936382094);
   graph->SetPoint(1642,8.255678667,0.8923104907);
   graph->SetPoint(1643,8.265831333,0.8909762557);
   graph->SetPoint(1644,8.275984,0.8896355437);
   graph->SetPoint(1645,8.286136667,0.888288394);
   graph->SetPoint(1646,8.296289333,0.8869348463);
   graph->SetPoint(1647,8.306442,0.8855749403);
   graph->SetPoint(1648,8.316594667,0.8842087155);
   graph->SetPoint(1649,8.326747333,0.8828362119);
   graph->SetPoint(1650,8.3369,0.8814574694);
   graph->SetPoint(1651,8.347052667,0.880072528);
   graph->SetPoint(1652,8.357205333,0.8786814279);
   graph->SetPoint(1653,8.367358,0.8772842092);
   graph->SetPoint(1654,8.377510667,0.8758809124);
   graph->SetPoint(1655,8.387663333,0.8744715778);
   graph->SetPoint(1656,8.397816,0.8730562459);
   graph->SetPoint(1657,8.407968667,0.8716349572);
   graph->SetPoint(1658,8.418121333,0.8702077525);
   graph->SetPoint(1659,8.428274,0.8687746724);
   graph->SetPoint(1660,8.438426667,0.8673357578);
   graph->SetPoint(1661,8.448579333,0.8658910496);
   graph->SetPoint(1662,8.458732,0.8644405888);
   graph->SetPoint(1663,8.468884667,0.8629844163);
   graph->SetPoint(1664,8.479037333,0.8615225734);
   graph->SetPoint(1665,8.48919,0.8600551012);
   graph->SetPoint(1666,8.499342667,0.858582041);
   graph->SetPoint(1667,8.509495333,0.857103434);
   graph->SetPoint(1668,8.519648,0.8556193218);
   graph->SetPoint(1669,8.529800667,0.8541297457);
   graph->SetPoint(1670,8.539953333,0.8526347472);
   graph->SetPoint(1671,8.550106,0.851134368);
   graph->SetPoint(1672,8.560258667,0.8496286497);
   graph->SetPoint(1673,8.570411333,0.8481176339);
   graph->SetPoint(1674,8.580564,0.8466013625);
   graph->SetPoint(1675,8.590716667,0.8450798771);
   graph->SetPoint(1676,8.600869333,0.8435532197);
   graph->SetPoint(1677,8.611022,0.8420214321);
   graph->SetPoint(1678,8.621174667,0.8404845563);
   graph->SetPoint(1679,8.631327333,0.8389426343);
   graph->SetPoint(1680,8.64148,0.837395708);
   graph->SetPoint(1681,8.651632667,0.8358438196);
   graph->SetPoint(1682,8.661785333,0.8342870113);
   graph->SetPoint(1683,8.671938,0.832725325);
   graph->SetPoint(1684,8.682090667,0.831158803);
   graph->SetPoint(1685,8.692243333,0.8295874876);
   graph->SetPoint(1686,8.702396,0.828011421);
   graph->SetPoint(1687,8.712548667,0.8264306454);
   graph->SetPoint(1688,8.722701333,0.8248452032);
   graph->SetPoint(1689,8.732854,0.8232551367);
   graph->SetPoint(1690,8.743006667,0.8216604883);
   graph->SetPoint(1691,8.753159333,0.8200613004);
   graph->SetPoint(1692,8.763312,0.8184576153);
   graph->SetPoint(1693,8.773464667,0.8168494755);
   graph->SetPoint(1694,8.783617333,0.8152369235);
   graph->SetPoint(1695,8.79377,0.8136200017);
   graph->SetPoint(1696,8.803922667,0.8119987525);
   graph->SetPoint(1697,8.814075333,0.8103732186);
   graph->SetPoint(1698,8.824228,0.8087434424);
   graph->SetPoint(1699,8.834380667,0.8071094663);
   graph->SetPoint(1700,8.844533333,0.805471333);
   graph->SetPoint(1701,8.854686,0.8038290849);
   graph->SetPoint(1702,8.864838667,0.8021827645);
   graph->SetPoint(1703,8.874991333,0.8005324145);
   graph->SetPoint(1704,8.885144,0.7988780774);
   graph->SetPoint(1705,8.895296667,0.7972197956);
   graph->SetPoint(1706,8.905449333,0.7955576118);
   graph->SetPoint(1707,8.915602,0.7938915683);
   graph->SetPoint(1708,8.925754667,0.7922217079);
   graph->SetPoint(1709,8.935907333,0.7905480729);
   graph->SetPoint(1710,8.94606,0.7888707059);
   graph->SetPoint(1711,8.956212667,0.7871896494);
   graph->SetPoint(1712,8.966365333,0.7855049459);
   graph->SetPoint(1713,8.976518,0.7838166378);
   graph->SetPoint(1714,8.986670667,0.7821247677);
   graph->SetPoint(1715,8.996823333,0.7804293778);
   graph->SetPoint(1716,9.006976,0.7787305107);
   graph->SetPoint(1717,9.017128667,0.7770282087);
   graph->SetPoint(1718,9.027281333,0.7753225143);
   graph->SetPoint(1719,9.037434,0.7736134697);
   graph->SetPoint(1720,9.047586667,0.7719011174);
   graph->SetPoint(1721,9.057739333,0.7701854995);
   graph->SetPoint(1722,9.067892,0.7684666584);
   graph->SetPoint(1723,9.078044667,0.7667446364);
   graph->SetPoint(1724,9.088197333,0.7650194756);
   graph->SetPoint(1725,9.09835,0.7632912181);
   graph->SetPoint(1726,9.108502667,0.7615599062);
   graph->SetPoint(1727,9.118655333,0.759825582);
   graph->SetPoint(1728,9.128808,0.7580882875);
   graph->SetPoint(1729,9.138960667,0.7563480648);
   graph->SetPoint(1730,9.149113333,0.7546049557);
   graph->SetPoint(1731,9.159266,0.7528590024);
   graph->SetPoint(1732,9.169418667,0.7511102467);
   graph->SetPoint(1733,9.179571333,0.7493587303);
   graph->SetPoint(1734,9.189724,0.7476044953);
   graph->SetPoint(1735,9.199876667,0.7458475832);
   graph->SetPoint(1736,9.210029333,0.7440880359);
   graph->SetPoint(1737,9.220182,0.742325895);
   graph->SetPoint(1738,9.230334667,0.740561202);
   graph->SetPoint(1739,9.240487333,0.7387939986);
   graph->SetPoint(1740,9.25064,0.7370243263);
   graph->SetPoint(1741,9.260792667,0.7352522264);
   graph->SetPoint(1742,9.270945333,0.7334777404);
   graph->SetPoint(1743,9.281098,0.7317009095);
   graph->SetPoint(1744,9.291250667,0.7299217751);
   graph->SetPoint(1745,9.301403333,0.7281403784);
   graph->SetPoint(1746,9.311556,0.7263567604);
   graph->SetPoint(1747,9.321708667,0.7245709622);
   graph->SetPoint(1748,9.331861333,0.7227830249);
   graph->SetPoint(1749,9.342014,0.7209929893);
   graph->SetPoint(1750,9.352166667,0.7192008964);
   graph->SetPoint(1751,9.362319333,0.7174067869);
   graph->SetPoint(1752,9.372472,0.7156107015);
   graph->SetPoint(1753,9.382624667,0.7138126809);
   graph->SetPoint(1754,9.392777333,0.7120127656);
   graph->SetPoint(1755,9.40293,0.7102109962);
   graph->SetPoint(1756,9.413082667,0.708407413);
   graph->SetPoint(1757,9.423235333,0.7066020564);
   graph->SetPoint(1758,9.433388,0.7047949667);
   graph->SetPoint(1759,9.443540667,0.7029861839);
   graph->SetPoint(1760,9.453693333,0.7011757483);
   graph->SetPoint(1761,9.463846,0.6993636997);
   graph->SetPoint(1762,9.473998667,0.6975500782);
   graph->SetPoint(1763,9.484151333,0.6957349236);
   graph->SetPoint(1764,9.494304,0.6939182755);
   graph->SetPoint(1765,9.504456667,0.6921001737);
   graph->SetPoint(1766,9.514609333,0.6902806577);
   graph->SetPoint(1767,9.524762,0.688459767);
   graph->SetPoint(1768,9.534914667,0.686637541);
   graph->SetPoint(1769,9.545067333,0.684814019);
   graph->SetPoint(1770,9.55522,0.6829892401);
   graph->SetPoint(1771,9.565372667,0.6811632434);
   graph->SetPoint(1772,9.575525333,0.679336068);
   graph->SetPoint(1773,9.585678,0.6775077526);
   graph->SetPoint(1774,9.595830667,0.6756783363);
   graph->SetPoint(1775,9.605983333,0.6738478575);
   graph->SetPoint(1776,9.616136,0.672016355);
   graph->SetPoint(1777,9.626288667,0.6701838672);
   graph->SetPoint(1778,9.636441333,0.6683504324);
   graph->SetPoint(1779,9.646594,0.6665160891);
   graph->SetPoint(1780,9.656746667,0.6646808752);
   graph->SetPoint(1781,9.666899333,0.662844829);
   graph->SetPoint(1782,9.677052,0.6610079884);
   graph->SetPoint(1783,9.687204667,0.6591703911);
   graph->SetPoint(1784,9.697357333,0.657332075);
   graph->SetPoint(1785,9.70751,0.6554930777);
   graph->SetPoint(1786,9.717662667,0.6536534366);
   graph->SetPoint(1787,9.727815333,0.6518131892);
   graph->SetPoint(1788,9.737968,0.6499723728);
   graph->SetPoint(1789,9.748120667,0.6481310244);
   graph->SetPoint(1790,9.758273333,0.6462891813);
   graph->SetPoint(1791,9.768426,0.6444468802);
   graph->SetPoint(1792,9.778578667,0.642604158);
   graph->SetPoint(1793,9.788731333,0.6407610514);
   graph->SetPoint(1794,9.798884,0.6389175969);
   graph->SetPoint(1795,9.809036667,0.637073831);
   graph->SetPoint(1796,9.819189333,0.6352297901);
   graph->SetPoint(1797,9.829342,0.6333855103);
   graph->SetPoint(1798,9.839494667,0.6315410276);
   graph->SetPoint(1799,9.849647333,0.6296963781);
   graph->SetPoint(1800,9.8598,0.6278515976);
   graph->SetPoint(1801,9.869952667,0.6260067217);
   graph->SetPoint(1802,9.880105333,0.624161786);
   graph->SetPoint(1803,9.890258,0.622316826);
   graph->SetPoint(1804,9.900410667,0.620471877);
   graph->SetPoint(1805,9.910563333,0.618626974);
   graph->SetPoint(1806,9.920716,0.6167821523);
   graph->SetPoint(1807,9.930868667,0.6149374466);
   graph->SetPoint(1808,9.941021333,0.6130928918);
   graph->SetPoint(1809,9.951174,0.6112485225);
   graph->SetPoint(1810,9.961326667,0.6094043732);
   graph->SetPoint(1811,9.971479333,0.6075604783);
   graph->SetPoint(1812,9.981632,0.605716872);
   graph->SetPoint(1813,9.991784667,0.6038735884);
   graph->SetPoint(1814,10.00193733,0.6020306615);
   graph->SetPoint(1815,10.01209,0.600188125);
   graph->SetPoint(1816,10.02224267,0.5983460128);
   graph->SetPoint(1817,10.03239533,0.5965043582);
   graph->SetPoint(1818,10.042548,0.5946631948);
   graph->SetPoint(1819,10.05270067,0.5928225557);
   graph->SetPoint(1820,10.06285333,0.5909824741);
   graph->SetPoint(1821,10.073006,0.5891429829);
   graph->SetPoint(1822,10.08315867,0.587304115);
   graph->SetPoint(1823,10.09331133,0.585465903);
   graph->SetPoint(1824,10.103464,0.5836283796);
   graph->SetPoint(1825,10.11361667,0.581791577);
   graph->SetPoint(1826,10.12376933,0.5799555275);
   graph->SetPoint(1827,10.133922,0.5781202632);
   graph->SetPoint(1828,10.14407467,0.5762858162);
   graph->SetPoint(1829,10.15422733,0.574452218);
   graph->SetPoint(1830,10.16438,0.5726195005);
   graph->SetPoint(1831,10.17453267,0.5707876951);
   graph->SetPoint(1832,10.18468533,0.5689568332);
   graph->SetPoint(1833,10.194838,0.5671269459);
   graph->SetPoint(1834,10.20499067,0.5652980644);
   graph->SetPoint(1835,10.21514333,0.5634702194);
   graph->SetPoint(1836,10.225296,0.5616434419);
   graph->SetPoint(1837,10.23544867,0.5598177622);
   graph->SetPoint(1838,10.24560133,0.557993211);
   graph->SetPoint(1839,10.255754,0.5561698184);
   graph->SetPoint(1840,10.26590667,0.5543476146);
   graph->SetPoint(1841,10.27605933,0.5525266296);
   graph->SetPoint(1842,10.286212,0.5507068931);
   graph->SetPoint(1843,10.29636467,0.548888435);
   graph->SetPoint(1844,10.30651733,0.5470712845);
   graph->SetPoint(1845,10.31667,0.5452554712);
   graph->SetPoint(1846,10.32682267,0.5434410242);
   graph->SetPoint(1847,10.33697533,0.5416279725);
   graph->SetPoint(1848,10.347128,0.539816345);
   graph->SetPoint(1849,10.35728067,0.5380061704);
   graph->SetPoint(1850,10.36743333,0.5361974773);
   graph->SetPoint(1851,10.377586,0.5343902941);
   graph->SetPoint(1852,10.38773867,0.532584649);
   graph->SetPoint(1853,10.39789133,0.5307805701);
   graph->SetPoint(1854,10.408044,0.5289780853);
   graph->SetPoint(1855,10.41819667,0.5271772223);
   graph->SetPoint(1856,10.42834933,0.5253780088);
   graph->SetPoint(1857,10.438502,0.5235804723);
   graph->SetPoint(1858,10.44865467,0.5217846398);
   graph->SetPoint(1859,10.45880733,0.5199905387);
   graph->SetPoint(1860,10.46896,0.5181981958);
   graph->SetPoint(1861,10.47911267,0.5164076379);
   graph->SetPoint(1862,10.48926533,0.5146188916);
   graph->SetPoint(1863,10.499418,0.5128319833);
   graph->SetPoint(1864,10.50957067,0.5110469395);
   graph->SetPoint(1865,10.51972333,0.5092637862);
   graph->SetPoint(1866,10.529876,0.5074825493);
   graph->SetPoint(1867,10.54002867,0.5057032547);
   graph->SetPoint(1868,10.55018133,0.503925928);
   graph->SetPoint(1869,10.560334,0.5021505947);
   graph->SetPoint(1870,10.57048667,0.50037728);
   graph->SetPoint(1871,10.58063933,0.4986060092);
   graph->SetPoint(1872,10.590792,0.4968368071);
   graph->SetPoint(1873,10.60094467,0.4950696987);
   graph->SetPoint(1874,10.61109733,0.4933047085);
   graph->SetPoint(1875,10.62125,0.491541861);
   graph->SetPoint(1876,10.63140267,0.4897811805);
   graph->SetPoint(1877,10.64155533,0.4880226912);
   graph->SetPoint(1878,10.651708,0.4862664171);
   graph->SetPoint(1879,10.66186067,0.4845123819);
   graph->SetPoint(1880,10.67201333,0.4827606093);
   graph->SetPoint(1881,10.682166,0.4810111227);
   graph->SetPoint(1882,10.69231867,0.4792639456);
   graph->SetPoint(1883,10.70247133,0.4775191009);
   graph->SetPoint(1884,10.712624,0.4757766118);
   graph->SetPoint(1885,10.72277667,0.4740365009);
   graph->SetPoint(1886,10.73292933,0.472298791);
   graph->SetPoint(1887,10.743082,0.4705635045);
   graph->SetPoint(1888,10.75323467,0.4688306636);
   graph->SetPoint(1889,10.76338733,0.4671002907);
   graph->SetPoint(1890,10.77354,0.4653724075);
   graph->SetPoint(1891,10.78369267,0.4636470359);
   graph->SetPoint(1892,10.79384533,0.4619241976);
   graph->SetPoint(1893,10.803998,0.460203914);
   graph->SetPoint(1894,10.81415067,0.4584862063);
   graph->SetPoint(1895,10.82430333,0.4567710958);
   graph->SetPoint(1896,10.834456,0.4550586034);
   graph->SetPoint(1897,10.84460867,0.4533487498);
   graph->SetPoint(1898,10.85476133,0.4516415557);
   graph->SetPoint(1899,10.864914,0.4499370416);
   graph->SetPoint(1900,10.87506667,0.4482352277);
   graph->SetPoint(1901,10.88521933,0.4465361342);
   graph->SetPoint(1902,10.895372,0.4448397809);
   graph->SetPoint(1903,10.90552467,0.4431461878);
   graph->SetPoint(1904,10.91567733,0.4414553744);
   graph->SetPoint(1905,10.92583,0.4397673601);
   graph->SetPoint(1906,10.93598267,0.4380821642);
   graph->SetPoint(1907,10.94613533,0.436399806);
   graph->SetPoint(1908,10.956288,0.4347203041);
   graph->SetPoint(1909,10.96644067,0.4330436776);
   graph->SetPoint(1910,10.97659333,0.431369945);
   graph->SetPoint(1911,10.986746,0.4296991247);
   graph->SetPoint(1912,10.99689867,0.4280312349);
   graph->SetPoint(1913,11.00705133,0.4263662939);
   graph->SetPoint(1914,11.017204,0.4247043196);
   graph->SetPoint(1915,11.02735667,0.4230453297);
   graph->SetPoint(1916,11.03750933,0.4213893419);
   graph->SetPoint(1917,11.047662,0.4197363735);
   graph->SetPoint(1918,11.05781467,0.4180864419);
   graph->SetPoint(1919,11.06796733,0.4164395642);
   graph->SetPoint(1920,11.07812,0.4147957574);
   graph->SetPoint(1921,11.08827267,0.4131550381);
   graph->SetPoint(1922,11.09842533,0.4115174231);
   graph->SetPoint(1923,11.108578,0.4098829288);
   graph->SetPoint(1924,11.11873067,0.4082515714);
   graph->SetPoint(1925,11.12888333,0.4066233672);
   graph->SetPoint(1926,11.139036,0.4049983319);
   graph->SetPoint(1927,11.14918867,0.4033764816);
   graph->SetPoint(1928,11.15934133,0.4017578317);
   graph->SetPoint(1929,11.169494,0.4001423977);
   graph->SetPoint(1930,11.17964667,0.3985301949);
   graph->SetPoint(1931,11.18979933,0.3969212386);
   graph->SetPoint(1932,11.199952,0.3953155436);
   graph->SetPoint(1933,11.21010467,0.3937131247);
   graph->SetPoint(1934,11.22025733,0.3921139967);
   graph->SetPoint(1935,11.23041,0.3905181739);
   graph->SetPoint(1936,11.24056267,0.3889256708);
   graph->SetPoint(1937,11.25071533,0.3873365015);
   graph->SetPoint(1938,11.260868,0.3857506799);
   graph->SetPoint(1939,11.27102067,0.38416822);
   graph->SetPoint(1940,11.28117333,0.3825891355);
   graph->SetPoint(1941,11.291326,0.3810134397);
   graph->SetPoint(1942,11.30147867,0.3794411462);
   graph->SetPoint(1943,11.31163133,0.377872268);
   graph->SetPoint(1944,11.321784,0.3763068183);
   graph->SetPoint(1945,11.33193667,0.3747448099);
   graph->SetPoint(1946,11.34208933,0.3731862556);
   graph->SetPoint(1947,11.352242,0.3716311678);
   graph->SetPoint(1948,11.36239467,0.3700795591);
   graph->SetPoint(1949,11.37254733,0.3685314417);
   graph->SetPoint(1950,11.3827,0.3669868276);
   graph->SetPoint(1951,11.39285267,0.3654457288);
   graph->SetPoint(1952,11.40300533,0.363908157);
   graph->SetPoint(1953,11.413158,0.362374124);
   graph->SetPoint(1954,11.42331067,0.3608436411);
   graph->SetPoint(1955,11.43346333,0.3593167197);
   graph->SetPoint(1956,11.443616,0.3577933709);
   graph->SetPoint(1957,11.45376867,0.3562736057);
   graph->SetPoint(1958,11.46392133,0.354757435);
   graph->SetPoint(1959,11.474074,0.3532448695);
   graph->SetPoint(1960,11.48422667,0.3517359196);
   graph->SetPoint(1961,11.49437933,0.3502305959);
   graph->SetPoint(1962,11.504532,0.3487289085);
   graph->SetPoint(1963,11.51468467,0.3472308675);
   graph->SetPoint(1964,11.52483733,0.3457364828);
   graph->SetPoint(1965,11.53499,0.3442457642);
   graph->SetPoint(1966,11.54514267,0.3427587214);
   graph->SetPoint(1967,11.55529533,0.3412753638);
   graph->SetPoint(1968,11.565448,0.3397957007);
   graph->SetPoint(1969,11.57560067,0.3383197414);
   graph->SetPoint(1970,11.58575333,0.3368474948);
   graph->SetPoint(1971,11.595906,0.3353789699);
   graph->SetPoint(1972,11.60605867,0.3339141753);
   graph->SetPoint(1973,11.61621133,0.3324531196);
   graph->SetPoint(1974,11.626364,0.3309958114);
   graph->SetPoint(1975,11.63651667,0.3295422588);
   graph->SetPoint(1976,11.64666933,0.3280924701);
   graph->SetPoint(1977,11.656822,0.3266464531);
   graph->SetPoint(1978,11.66697467,0.3252042159);
   graph->SetPoint(1979,11.67712733,0.323765766);
   graph->SetPoint(1980,11.68728,0.3223311111);
   graph->SetPoint(1981,11.69743267,0.3209002586);
   graph->SetPoint(1982,11.70758533,0.3194732157);
   graph->SetPoint(1983,11.717738,0.3180499896);
   graph->SetPoint(1984,11.72789067,0.3166305872);
   graph->SetPoint(1985,11.73804333,0.3152150155);
   graph->SetPoint(1986,11.748196,0.3138032812);
   graph->SetPoint(1987,11.75834867,0.3123953907);
   graph->SetPoint(1988,11.76850133,0.3109913506);
   graph->SetPoint(1989,11.778654,0.3095911672);
   graph->SetPoint(1990,11.78880667,0.3081948465);
   graph->SetPoint(1991,11.79895933,0.3068023946);
   graph->SetPoint(1992,11.809112,0.3054138173);
   graph->SetPoint(1993,11.81926467,0.3040291205);
   graph->SetPoint(1994,11.82941733,0.3026483097);
   graph->SetPoint(1995,11.83957,0.3012713904);
   graph->SetPoint(1996,11.84972267,0.2998983679);
   graph->SetPoint(1997,11.85987533,0.2985292473);
   graph->SetPoint(1998,11.870028,0.2971640339);
   graph->SetPoint(1999,11.88018067,0.2958027324);
   graph->SetPoint(2000,11.89033333,0.2944453477);
   graph->SetPoint(2001,11.900486,0.2930918844);
   graph->SetPoint(2002,11.91063867,0.2917423471);
   graph->SetPoint(2003,11.92079133,0.2903967402);
   graph->SetPoint(2004,11.930944,0.2890550679);
   graph->SetPoint(2005,11.94109667,0.2877173343);
   graph->SetPoint(2006,11.95124933,0.2863835435);
   graph->SetPoint(2007,11.961402,0.2850536994);
   graph->SetPoint(2008,11.97155467,0.2837278056);
   graph->SetPoint(2009,11.98170733,0.2824058658);
   graph->SetPoint(2010,11.99186,0.2810878835);
   graph->SetPoint(2011,12.00201267,0.2797738621);
   graph->SetPoint(2012,12.01216533,0.2784638048);
   graph->SetPoint(2013,12.022318,0.2771577147);
   graph->SetPoint(2014,12.03247067,0.2758555947);
   graph->SetPoint(2015,12.04262333,0.2745574479);
   graph->SetPoint(2016,12.052776,0.2732632768);
   graph->SetPoint(2017,12.06292867,0.2719730841);
   graph->SetPoint(2018,12.07308133,0.2706868723);
   graph->SetPoint(2019,12.083234,0.2694046438);
   graph->SetPoint(2020,12.09338667,0.2681264007);
   graph->SetPoint(2021,12.10353933,0.2668521454);
   graph->SetPoint(2022,12.113692,0.2655818797);
   graph->SetPoint(2023,12.12384467,0.2643156055);
   graph->SetPoint(2024,12.13399733,0.2630533246);
   graph->SetPoint(2025,12.14415,0.2617950386);
   graph->SetPoint(2026,12.15430267,0.2605407492);
   graph->SetPoint(2027,12.16445533,0.2592904577);
   graph->SetPoint(2028,12.174608,0.2580441653);
   graph->SetPoint(2029,12.18476067,0.2568018733);
   graph->SetPoint(2030,12.19491333,0.2555635828);
   graph->SetPoint(2031,12.205066,0.2543292947);
   graph->SetPoint(2032,12.21521867,0.2530990098);
   graph->SetPoint(2033,12.22537133,0.2518727289);
   graph->SetPoint(2034,12.235524,0.2506504526);
   graph->SetPoint(2035,12.24567667,0.2494321814);
   graph->SetPoint(2036,12.25582933,0.2482179156);
   graph->SetPoint(2037,12.265982,0.2470076556);
   graph->SetPoint(2038,12.27613467,0.2458014015);
   graph->SetPoint(2039,12.28628733,0.2445991534);
   graph->SetPoint(2040,12.29644,0.2434009112);
   graph->SetPoint(2041,12.30659267,0.2422066747);
   graph->SetPoint(2042,12.31674533,0.2410164438);
   graph->SetPoint(2043,12.326898,0.239830218);
   graph->SetPoint(2044,12.33705067,0.2386479969);
   graph->SetPoint(2045,12.34720333,0.2374697798);
   graph->SetPoint(2046,12.357356,0.2362955662);
   graph->SetPoint(2047,12.36750867,0.2351253551);
   graph->SetPoint(2048,12.37766133,0.2339591457);
   graph->SetPoint(2049,12.387814,0.232796937);
   graph->SetPoint(2050,12.39796667,0.2316387278);
   graph->SetPoint(2051,12.40811933,0.2304845171);
   graph->SetPoint(2052,12.418272,0.2293343035);
   graph->SetPoint(2053,12.42842467,0.2281880855);
   graph->SetPoint(2054,12.43857733,0.2270458617);
   graph->SetPoint(2055,12.44873,0.2259076304);
   graph->SetPoint(2056,12.45888267,0.2247733901);
   graph->SetPoint(2057,12.46903533,0.2236431388);
   graph->SetPoint(2058,12.479188,0.2225168746);
   graph->SetPoint(2059,12.48934067,0.2213945957);
   graph->SetPoint(2060,12.49949333,0.2202762998);
   graph->SetPoint(2061,12.509646,0.2191619848);
   graph->SetPoint(2062,12.51979867,0.2180516485);
   graph->SetPoint(2063,12.52995133,0.2169452883);
   graph->SetPoint(2064,12.540104,0.215842902);
   graph->SetPoint(2065,12.55025667,0.2147444869);
   graph->SetPoint(2066,12.56040933,0.2136500404);
   graph->SetPoint(2067,12.570562,0.2125595597);
   graph->SetPoint(2068,12.58071467,0.211473042);
   graph->SetPoint(2069,12.59086733,0.2103904844);
   graph->SetPoint(2070,12.60102,0.2093118839);
   graph->SetPoint(2071,12.61117267,0.2082372373);
   graph->SetPoint(2072,12.62132533,0.2071665415);
   graph->SetPoint(2073,12.631478,0.2060997932);
   graph->SetPoint(2074,12.64163067,0.2050369891);
   graph->SetPoint(2075,12.65178333,0.2039781257);
   graph->SetPoint(2076,12.661936,0.2029231994);
   graph->SetPoint(2077,12.67208867,0.2018722067);
   graph->SetPoint(2078,12.68224133,0.2008251438);
   graph->SetPoint(2079,12.692394,0.199782007);
   graph->SetPoint(2080,12.70254667,0.1987427924);
   graph->SetPoint(2081,12.71269933,0.1977074961);
   graph->SetPoint(2082,12.722852,0.1966761139);
   graph->SetPoint(2083,12.73300467,0.1956486419);
   graph->SetPoint(2084,12.74315733,0.1946250758);
   graph->SetPoint(2085,12.75331,0.1936054113);
   graph->SetPoint(2086,12.76346267,0.1925896442);
   graph->SetPoint(2087,12.77361533,0.1915777699);
   graph->SetPoint(2088,12.783768,0.190569784);
   graph->SetPoint(2089,12.79392067,0.1895656819);
   graph->SetPoint(2090,12.80407333,0.1885654589);
   graph->SetPoint(2091,12.814226,0.1875691103);
   graph->SetPoint(2092,12.82437867,0.1865766313);
   graph->SetPoint(2093,12.83453133,0.185588017);
   graph->SetPoint(2094,12.844684,0.1846032625);
   graph->SetPoint(2095,12.85483667,0.1836223626);
   graph->SetPoint(2096,12.86498933,0.1826453124);
   graph->SetPoint(2097,12.875142,0.1816721067);
   graph->SetPoint(2098,12.88529467,0.1807027402);
   graph->SetPoint(2099,12.89544733,0.1797372075);
   graph->SetPoint(2100,12.9056,0.1787755034);
   graph->SetPoint(2101,12.91575267,0.1778176224);
   graph->SetPoint(2102,12.92590533,0.1768635588);
   graph->SetPoint(2103,12.936058,0.1759133073);
   graph->SetPoint(2104,12.94621067,0.174966862);
   graph->SetPoint(2105,12.95636333,0.1740242173);
   graph->SetPoint(2106,12.966516,0.1730853674);
   graph->SetPoint(2107,12.97666867,0.1721503064);
   graph->SetPoint(2108,12.98682133,0.1712190284);
   graph->SetPoint(2109,12.996974,0.1702915275);
   graph->SetPoint(2110,13.00712667,0.1693677975);
   graph->SetPoint(2111,13.01727933,0.1684478324);
   graph->SetPoint(2112,13.027432,0.1675316261);
   graph->SetPoint(2113,13.03758467,0.1666191722);
   graph->SetPoint(2114,13.04773733,0.1657104645);
   graph->SetPoint(2115,13.05789,0.1648054966);
   graph->SetPoint(2116,13.06804267,0.1639042621);
   graph->SetPoint(2117,13.07819533,0.1630067546);
   graph->SetPoint(2118,13.088348,0.1621129675);
   graph->SetPoint(2119,13.09850067,0.1612228943);
   graph->SetPoint(2120,13.10865333,0.1603365282);
   graph->SetPoint(2121,13.118806,0.1594538626);
   graph->SetPoint(2122,13.12895867,0.1585748907);
   graph->SetPoint(2123,13.13911133,0.1576996057);
   graph->SetPoint(2124,13.149264,0.1568280008);
   graph->SetPoint(2125,13.15941667,0.155960069);
   graph->SetPoint(2126,13.16956933,0.1550958033);
   graph->SetPoint(2127,13.179722,0.1542351967);
   graph->SetPoint(2128,13.18987467,0.1533782422);
   graph->SetPoint(2129,13.20002733,0.1525249326);
   graph->SetPoint(2130,13.21018,0.1516752607);
   graph->SetPoint(2131,13.22033267,0.1508292193);
   graph->SetPoint(2132,13.23048533,0.149986801);
   graph->SetPoint(2133,13.240638,0.1491479987);
   graph->SetPoint(2134,13.25079067,0.1483128048);
   graph->SetPoint(2135,13.26094333,0.147481212);
   graph->SetPoint(2136,13.271096,0.1466532127);
   graph->SetPoint(2137,13.28124867,0.1458287995);
   graph->SetPoint(2138,13.29140133,0.1450079647);
   graph->SetPoint(2139,13.301554,0.1441907008);
   graph->SetPoint(2140,13.31170667,0.1433770001);
   graph->SetPoint(2141,13.32185933,0.1425668548);
   graph->SetPoint(2142,13.332012,0.1417602573);
   graph->SetPoint(2143,13.34216467,0.1409571998);
   graph->SetPoint(2144,13.35231733,0.1401576743);
   graph->SetPoint(2145,13.36247,0.139361673);
   graph->SetPoint(2146,13.37262267,0.138569188);
   graph->SetPoint(2147,13.38277533,0.1377802113);
   graph->SetPoint(2148,13.392928,0.1369947349);
   graph->SetPoint(2149,13.40308067,0.1362127508);
   graph->SetPoint(2150,13.41323333,0.1354342509);
   graph->SetPoint(2151,13.423386,0.1346592271);
   graph->SetPoint(2152,13.43353867,0.1338876711);
   graph->SetPoint(2153,13.44369133,0.1331195748);
   graph->SetPoint(2154,13.453844,0.1323549299);
   graph->SetPoint(2155,13.46399667,0.1315937283);
   graph->SetPoint(2156,13.47414933,0.1308359615);
   graph->SetPoint(2157,13.484302,0.1300816212);
   graph->SetPoint(2158,13.49445467,0.129330699);
   graph->SetPoint(2159,13.50460733,0.1285831865);
   graph->SetPoint(2160,13.51476,0.1278390753);
   graph->SetPoint(2161,13.52491267,0.1270983569);
   graph->SetPoint(2162,13.53506533,0.1263610227);
   graph->SetPoint(2163,13.545218,0.1256270641);
   graph->SetPoint(2164,13.55537067,0.1248964727);
   graph->SetPoint(2165,13.56552333,0.1241692398);
   graph->SetPoint(2166,13.575676,0.1234453568);
   graph->SetPoint(2167,13.58582867,0.1227248148);
   graph->SetPoint(2168,13.59598133,0.1220076054);
   graph->SetPoint(2169,13.606134,0.1212937197);
   graph->SetPoint(2170,13.61628667,0.1205831489);
   graph->SetPoint(2171,13.62643933,0.1198758842);
   graph->SetPoint(2172,13.636592,0.1191719169);
   graph->SetPoint(2173,13.64674467,0.1184712381);
   graph->SetPoint(2174,13.65689733,0.1177738389);
   graph->SetPoint(2175,13.66705,0.1170797103);
   graph->SetPoint(2176,13.67720267,0.1163888436);
   graph->SetPoint(2177,13.68735533,0.1157012296);
   graph->SetPoint(2178,13.697508,0.1150168594);
   graph->SetPoint(2179,13.70766067,0.1143357241);
   graph->SetPoint(2180,13.71781333,0.1136578146);
   graph->SetPoint(2181,13.727966,0.1129831218);
   graph->SetPoint(2182,13.73811867,0.1123116366);
   graph->SetPoint(2183,13.74827133,0.11164335);
   graph->SetPoint(2184,13.758424,0.1109782528);
   graph->SetPoint(2185,13.76857667,0.1103163359);
   graph->SetPoint(2186,13.77872933,0.1096575902);
   graph->SetPoint(2187,13.788882,0.1090020063);
   graph->SetPoint(2188,13.79903467,0.1083495752);
   graph->SetPoint(2189,13.80918733,0.1077002876);
   graph->SetPoint(2190,13.81934,0.1070541343);
   graph->SetPoint(2191,13.82949267,0.1064111059);
   graph->SetPoint(2192,13.83964533,0.1057711933);
   graph->SetPoint(2193,13.849798,0.1051343871);
   graph->SetPoint(2194,13.85995067,0.1045006779);
   graph->SetPoint(2195,13.87010333,0.1038700565);
   graph->SetPoint(2196,13.880256,0.1032425136);
   graph->SetPoint(2197,13.89040867,0.1026180396);
   graph->SetPoint(2198,13.90056133,0.1019966253);
   graph->SetPoint(2199,13.910714,0.1013782612);
   graph->SetPoint(2200,13.92086667,0.100762938);
   graph->SetPoint(2201,13.93101933,0.1001506462);
   graph->SetPoint(2202,13.941172,0.09954137633);
   graph->SetPoint(2203,13.95132467,0.09893511897);
   graph->SetPoint(2204,13.96147733,0.09833186464);
   graph->SetPoint(2205,13.97163,0.09773160387);
   graph->SetPoint(2206,13.98178267,0.09713432715);
   graph->SetPoint(2207,13.99193533,0.09654002498);
   graph->SetPoint(2208,14.002088,0.09594868783);
   graph->SetPoint(2209,14.01224067,0.09536030619);
   graph->SetPoint(2210,14.02239333,0.09477487051);
   graph->SetPoint(2211,14.032546,0.09419237123);
   graph->SetPoint(2212,14.04269867,0.0936127988);
   graph->SetPoint(2213,14.05285133,0.09303614364);
   graph->SetPoint(2214,14.063004,0.09246239619);
   graph->SetPoint(2215,14.07315667,0.09189154684);
   graph->SetPoint(2216,14.08330933,0.091323586);
   graph->SetPoint(2217,14.093462,0.09075850408);
   graph->SetPoint(2218,14.10361467,0.09019629144);
   graph->SetPoint(2219,14.11376733,0.08963693849);
   graph->SetPoint(2220,14.12392,0.08908043559);
   graph->SetPoint(2221,14.13407267,0.08852677311);
   graph->SetPoint(2222,14.14422533,0.08797594141);
   graph->SetPoint(2223,14.154378,0.08742793085);
   graph->SetPoint(2224,14.16453067,0.08688273178);
   graph->SetPoint(2225,14.17468333,0.08634033455);
   graph->SetPoint(2226,14.184836,0.08580072949);
   graph->SetPoint(2227,14.19498867,0.08526390695);
   graph->SetPoint(2228,14.20514133,0.08472985726);
   graph->SetPoint(2229,14.215294,0.08419857075);
   graph->SetPoint(2230,14.22544667,0.08367003774);
   graph->SetPoint(2231,14.23559933,0.08314424857);
   graph->SetPoint(2232,14.245752,0.08262119355);
   graph->SetPoint(2233,14.25590467,0.08210086301);
   graph->SetPoint(2234,14.26605733,0.08158324726);
   graph->SetPoint(2235,14.27621,0.08106833662);
   graph->SetPoint(2236,14.28636267,0.08055612141);
   graph->SetPoint(2237,14.29651533,0.08004659194);
   graph->SetPoint(2238,14.306668,0.07953973854);
   graph->SetPoint(2239,14.31682067,0.07903555151);
   graph->SetPoint(2240,14.32697333,0.07853402117);
   graph->SetPoint(2241,14.337126,0.07803513784);
   graph->SetPoint(2242,14.34727867,0.07753889183);
   graph->SetPoint(2243,14.35743133,0.07704527347);
   graph->SetPoint(2244,14.367584,0.07655427308);
   graph->SetPoint(2245,14.37773667,0.07606588098);
   graph->SetPoint(2246,14.38788933,0.07558008749);
   graph->SetPoint(2247,14.398042,0.07509688295);
   graph->SetPoint(2248,14.40819467,0.07461625768);
   graph->SetPoint(2249,14.41834733,0.07413820202);
   graph->SetPoint(2250,14.4285,0.07366270631);
   graph->SetPoint(2251,14.43865267,0.07318976088);
   graph->SetPoint(2252,14.44880533,0.07271935609);
   graph->SetPoint(2253,14.458958,0.07225148228);
   graph->SetPoint(2254,14.46911067,0.07178612982);
   graph->SetPoint(2255,14.47926333,0.07132328905);
   graph->SetPoint(2256,14.489416,0.07086295035);
   graph->SetPoint(2257,14.49956867,0.07040510409);
   graph->SetPoint(2258,14.50972133,0.06994974064);
   graph->SetPoint(2259,14.519874,0.06949685039);
   graph->SetPoint(2260,14.53002667,0.06904642372);
   graph->SetPoint(2261,14.54017933,0.06859845105);
   graph->SetPoint(2262,14.550332,0.06815292276);
   graph->SetPoint(2263,14.56048467,0.06770982927);
   graph->SetPoint(2264,14.57063733,0.067269161);
   graph->SetPoint(2265,14.58079,0.06683090838);
   graph->SetPoint(2266,14.59094267,0.06639506184);
   graph->SetPoint(2267,14.60109533,0.06596161182);
   graph->SetPoint(2268,14.611248,0.06553054878);
   graph->SetPoint(2269,14.62140067,0.06510186317);
   graph->SetPoint(2270,14.63155333,0.06467554548);
   graph->SetPoint(2271,14.641706,0.06425158617);
   graph->SetPoint(2272,14.65185867,0.06382997574);
   graph->SetPoint(2273,14.66201133,0.06341070468);
   graph->SetPoint(2274,14.672164,0.06299376351);
   graph->SetPoint(2275,14.68231667,0.06257914275);
   graph->SetPoint(2276,14.69246933,0.06216683292);
   graph->SetPoint(2277,14.702622,0.06175682457);
   graph->SetPoint(2278,14.71277467,0.06134910825);
   graph->SetPoint(2279,14.72292733,0.06094367452);
   graph->SetPoint(2280,14.73308,0.06054051397);
   graph->SetPoint(2281,14.74323267,0.06013961718);
   graph->SetPoint(2282,14.75338533,0.05974097474);
   graph->SetPoint(2283,14.763538,0.05934457728);
   graph->SetPoint(2284,14.77369067,0.05895041541);
   graph->SetPoint(2285,14.78384333,0.05855847977);
   graph->SetPoint(2286,14.793996,0.05816876102);
   graph->SetPoint(2287,14.80414867,0.05778124982);
   graph->SetPoint(2288,14.81430133,0.05739593684);
   graph->SetPoint(2289,14.824454,0.05701281278);
   graph->SetPoint(2290,14.83460667,0.05663186834);
   graph->SetPoint(2291,14.84475933,0.05625309424);
   graph->SetPoint(2292,14.854912,0.05587648122);
   graph->SetPoint(2293,14.86506467,0.05550202001);
   graph->SetPoint(2294,14.87521733,0.05512970138);
   graph->SetPoint(2295,14.88537,0.05475951612);
   graph->SetPoint(2296,14.89552267,0.05439145501);
   graph->SetPoint(2297,14.90567533,0.05402550886);
   graph->SetPoint(2298,14.915828,0.05366166849);
   graph->SetPoint(2299,14.92598067,0.05329992474);
   graph->SetPoint(2300,14.93613333,0.05294026846);
   graph->SetPoint(2301,14.946286,0.05258269054);
   graph->SetPoint(2302,14.95643867,0.05222718185);
   graph->SetPoint(2303,14.96659133,0.05187373329);
   graph->SetPoint(2304,14.976744,0.05152233579);
   graph->SetPoint(2305,14.98689667,0.05117298028);
   graph->SetPoint(2306,14.99704933,0.05082565772);
   graph->SetPoint(2307,15.007202,0.05048035907);
   graph->SetPoint(2308,15.01735467,0.05013707533);
   graph->SetPoint(2309,15.02750733,0.04979579749);
   graph->SetPoint(2310,15.03766,0.04945651659);
   graph->SetPoint(2311,15.04781267,0.04911922366);
   graph->SetPoint(2312,15.05796533,0.04878390977);
   graph->SetPoint(2313,15.068118,0.04845056598);
   graph->SetPoint(2314,15.07827067,0.04811918339);
   graph->SetPoint(2315,15.08842333,0.04778975312);
   graph->SetPoint(2316,15.098576,0.0474622663);
   graph->SetPoint(2317,15.10872867,0.04713671407);
   graph->SetPoint(2318,15.11888133,0.04681308762);
   graph->SetPoint(2319,15.129034,0.04649137812);
   graph->SetPoint(2320,15.13918667,0.04617157678);
   graph->SetPoint(2321,15.14933933,0.04585367484);
   graph->SetPoint(2322,15.159492,0.04553766353);
   graph->SetPoint(2323,15.16964467,0.04522353412);
   graph->SetPoint(2324,15.17979733,0.04491127791);
   graph->SetPoint(2325,15.18995,0.04460088619);
   graph->SetPoint(2326,15.20010267,0.04429235029);
   graph->SetPoint(2327,15.21025533,0.04398566156);
   graph->SetPoint(2328,15.220408,0.04368081136);
   graph->SetPoint(2329,15.23056067,0.04337779107);
   graph->SetPoint(2330,15.24071333,0.04307659212);
   graph->SetPoint(2331,15.250866,0.04277720591);
   graph->SetPoint(2332,15.26101867,0.04247962391);
   graph->SetPoint(2333,15.27117133,0.04218383758);
   graph->SetPoint(2334,15.281324,0.04188983841);
   graph->SetPoint(2335,15.29147667,0.04159761791);
   graph->SetPoint(2336,15.30162933,0.04130716761);
   graph->SetPoint(2337,15.311782,0.04101847908);
   graph->SetPoint(2338,15.32193467,0.04073154387);
   graph->SetPoint(2339,15.33208733,0.0404463536);
   graph->SetPoint(2340,15.34224,0.04016289988);
   graph->SetPoint(2341,15.35239267,0.03988117435);
   graph->SetPoint(2342,15.36254533,0.03960116867);
   graph->SetPoint(2343,15.372698,0.03932287453);
   graph->SetPoint(2344,15.38285067,0.03904628363);
   graph->SetPoint(2345,15.39300333,0.03877138771);
   graph->SetPoint(2346,15.403156,0.0384981785);
   graph->SetPoint(2347,15.41330867,0.0382266478);
   graph->SetPoint(2348,15.42346133,0.03795678738);
   graph->SetPoint(2349,15.433614,0.03768858908);
   graph->SetPoint(2350,15.44376667,0.03742204473);
   graph->SetPoint(2351,15.45391933,0.03715714619);
   graph->SetPoint(2352,15.464072,0.03689388535);
   graph->SetPoint(2353,15.47422467,0.03663225413);
   graph->SetPoint(2354,15.48437733,0.03637224445);
   graph->SetPoint(2355,15.49453,0.03611384827);
   graph->SetPoint(2356,15.50468267,0.03585705757);
   graph->SetPoint(2357,15.51483533,0.03560186435);
   graph->SetPoint(2358,15.524988,0.03534826064);
   graph->SetPoint(2359,15.53514067,0.03509623848);
   graph->SetPoint(2360,15.54529333,0.03484578995);
   graph->SetPoint(2361,15.555446,0.03459690714);
   graph->SetPoint(2362,15.56559867,0.03434958218);
   graph->SetPoint(2363,15.57575133,0.0341038072);
   graph->SetPoint(2364,15.585904,0.03385957437);
   graph->SetPoint(2365,15.59605667,0.03361687589);
   graph->SetPoint(2366,15.60620933,0.03337570397);
   graph->SetPoint(2367,15.616362,0.03313605084);
   graph->SetPoint(2368,15.62651467,0.03289790878);
   graph->SetPoint(2369,15.63666733,0.03266127006);
   graph->SetPoint(2370,15.64682,0.032426127);
   graph->SetPoint(2371,15.65697267,0.03219247193);
   graph->SetPoint(2372,15.66712533,0.03196029721);
   graph->SetPoint(2373,15.677278,0.03172959523);
   graph->SetPoint(2374,15.68743067,0.03150035839);
   graph->SetPoint(2375,15.69758333,0.03127257912);
   graph->SetPoint(2376,15.707736,0.03104624989);
   graph->SetPoint(2377,15.71788867,0.03082136317);
   graph->SetPoint(2378,15.72804133,0.03059791147);
   graph->SetPoint(2379,15.738194,0.03037588733);
   graph->SetPoint(2380,15.74834667,0.03015528328);
   graph->SetPoint(2381,15.75849933,0.02993609192);
   graph->SetPoint(2382,15.768652,0.02971830585);
   graph->SetPoint(2383,15.77880467,0.0295019177);
   graph->SetPoint(2384,15.78895733,0.02928692012);
   graph->SetPoint(2385,15.79911,0.02907330579);
   graph->SetPoint(2386,15.80926267,0.02886106741);
   graph->SetPoint(2387,15.81941533,0.02865019772);
   graph->SetPoint(2388,15.829568,0.02844068946);
   graph->SetPoint(2389,15.83972067,0.02823253542);
   graph->SetPoint(2390,15.84987333,0.0280257284);
   graph->SetPoint(2391,15.860026,0.02782026122);
   graph->SetPoint(2392,15.87017867,0.02761612675);
   graph->SetPoint(2393,15.88033133,0.02741331785);
   graph->SetPoint(2394,15.890484,0.02721182744);
   graph->SetPoint(2395,15.90063667,0.02701164844);
   graph->SetPoint(2396,15.91078933,0.02681277381);
   graph->SetPoint(2397,15.920942,0.02661519652);
   graph->SetPoint(2398,15.93109467,0.02641890958);
   graph->SetPoint(2399,15.94124733,0.02622390601);
   graph->SetPoint(2400,15.9514,0.02603017889);
   graph->SetPoint(2401,15.96155267,0.02583772127);
   graph->SetPoint(2402,15.97170533,0.02564652628);
   graph->SetPoint(2403,15.981858,0.02545658703);
   graph->SetPoint(2404,15.99201067,0.02526789669);
   graph->SetPoint(2405,16.00216333,0.02508044844);
   graph->SetPoint(2406,16.012316,0.02489423548);
   graph->SetPoint(2407,16.02246867,0.02470925104);
   graph->SetPoint(2408,16.03262133,0.02452548839);
   graph->SetPoint(2409,16.042774,0.0243429408);
   graph->SetPoint(2410,16.05292667,0.02416160158);
   graph->SetPoint(2411,16.06307933,0.02398146407);
   graph->SetPoint(2412,16.073232,0.02380252163);
   graph->SetPoint(2413,16.08338467,0.02362476763);
   graph->SetPoint(2414,16.09353733,0.02344819549);
   graph->SetPoint(2415,16.10369,0.02327279863);
   graph->SetPoint(2416,16.11384267,0.02309857054);
   graph->SetPoint(2417,16.12399533,0.02292550467);
   graph->SetPoint(2418,16.134148,0.02275359456);
   graph->SetPoint(2419,16.14430067,0.02258283373);
   graph->SetPoint(2420,16.15445333,0.02241321574);
   graph->SetPoint(2421,16.164606,0.02224473418);
   graph->SetPoint(2422,16.17475867,0.02207738267);
   graph->SetPoint(2423,16.18491133,0.02191115484);
   graph->SetPoint(2424,16.195064,0.02174604435);
   graph->SetPoint(2425,16.20521667,0.02158204489);
   graph->SetPoint(2426,16.21536933,0.02141915017);
   graph->SetPoint(2427,16.225522,0.02125735394);
   graph->SetPoint(2428,16.23567467,0.02109664996);
   graph->SetPoint(2429,16.24582733,0.02093703201);
   graph->SetPoint(2430,16.25598,0.02077849391);
   graph->SetPoint(2431,16.26613267,0.0206210295);
   graph->SetPoint(2432,16.27628533,0.02046463264);
   graph->SetPoint(2433,16.286438,0.02030929723);
   graph->SetPoint(2434,16.29659067,0.02015501717);
   graph->SetPoint(2435,16.30674333,0.02000178642);
   graph->SetPoint(2436,16.316896,0.01984959893);
   graph->SetPoint(2437,16.32704867,0.01969844869);
   graph->SetPoint(2438,16.33720133,0.01954832973);
   graph->SetPoint(2439,16.347354,0.01939923608);
   graph->SetPoint(2440,16.35750667,0.0192511618);
   graph->SetPoint(2441,16.36765933,0.01910410099);
   graph->SetPoint(2442,16.377812,0.01895804777);
   graph->SetPoint(2443,16.38796467,0.01881299627);
   graph->SetPoint(2444,16.39811733,0.01866894067);
   graph->SetPoint(2445,16.40827,0.01852587514);
   graph->SetPoint(2446,16.41842267,0.01838379391);
   graph->SetPoint(2447,16.42857533,0.01824269122);
   graph->SetPoint(2448,16.438728,0.01810256133);
   graph->SetPoint(2449,16.44888067,0.01796339853);
   graph->SetPoint(2450,16.45903333,0.01782519714);
   graph->SetPoint(2451,16.469186,0.01768795149);
   graph->SetPoint(2452,16.47933867,0.01755165596);
   graph->SetPoint(2453,16.48949133,0.01741630493);
   graph->SetPoint(2454,16.499644,0.01728189281);
   graph->SetPoint(2455,16.50979667,0.01714841405);
   graph->SetPoint(2456,16.51994933,0.0170158631);
   graph->SetPoint(2457,16.530102,0.01688423446);
   graph->SetPoint(2458,16.54025467,0.01675352263);
   graph->SetPoint(2459,16.55040733,0.01662372215);
   graph->SetPoint(2460,16.56056,0.01649482758);
   graph->SetPoint(2461,16.57071267,0.01636683351);
   graph->SetPoint(2462,16.58086533,0.01623973455);
   graph->SetPoint(2463,16.591018,0.01611352534);
   graph->SetPoint(2464,16.60117067,0.01598820052);
   graph->SetPoint(2465,16.61132333,0.01586375478);
   graph->SetPoint(2466,16.621476,0.01574018283);
   graph->SetPoint(2467,16.63162867,0.01561747941);
   graph->SetPoint(2468,16.64178133,0.01549563925);
   graph->SetPoint(2469,16.651934,0.01537465716);
   graph->SetPoint(2470,16.66208667,0.01525452792);
   graph->SetPoint(2471,16.67223933,0.01513524636);
   graph->SetPoint(2472,16.682392,0.01501680734);
   graph->SetPoint(2473,16.69254467,0.01489920573);
   graph->SetPoint(2474,16.70269733,0.01478243643);
   graph->SetPoint(2475,16.71285,0.01466649436);
   graph->SetPoint(2476,16.72300267,0.01455137447);
   graph->SetPoint(2477,16.73315533,0.01443707173);
   graph->SetPoint(2478,16.743308,0.01432358113);
   graph->SetPoint(2479,16.75346067,0.01421089769);
   graph->SetPoint(2480,16.76361333,0.01409901645);
   graph->SetPoint(2481,16.773766,0.01398793248);
   graph->SetPoint(2482,16.78391867,0.01387764086);
   graph->SetPoint(2483,16.79407133,0.0137681367);
   graph->SetPoint(2484,16.804224,0.01365941514);
   graph->SetPoint(2485,16.81437667,0.01355147134);
   graph->SetPoint(2486,16.82452933,0.01344430048);
   graph->SetPoint(2487,16.834682,0.01333789775);
   graph->SetPoint(2488,16.84483467,0.0132322584);
   graph->SetPoint(2489,16.85498733,0.01312737767);
   graph->SetPoint(2490,16.86514,0.01302325083);
   graph->SetPoint(2491,16.87529267,0.01291987319);
   graph->SetPoint(2492,16.88544533,0.01281724005);
   graph->SetPoint(2493,16.895598,0.01271534677);
   graph->SetPoint(2494,16.90575067,0.01261418871);
   graph->SetPoint(2495,16.91590333,0.01251376125);
   graph->SetPoint(2496,16.926056,0.01241405981);
   graph->SetPoint(2497,16.93620867,0.01231507982);
   graph->SetPoint(2498,16.94636133,0.01221681674);
   graph->SetPoint(2499,16.956514,0.01211926605);
   graph->SetPoint(2500,16.96666667,0.01202242324);
   graph->SetPoint(2501,16.97681933,0.01192628384);
   graph->SetPoint(2502,16.986972,0.0118308434);
   graph->SetPoint(2503,16.99712467,0.01173609748);
   graph->SetPoint(2504,17.00727733,0.01164204168);
   graph->SetPoint(2505,17.01743,0.01154867161);
   graph->SetPoint(2506,17.02758267,0.01145598289);
   graph->SetPoint(2507,17.03773533,0.0113639712);
   graph->SetPoint(2508,17.047888,0.01127263221);
   graph->SetPoint(2509,17.05804067,0.01118196161);
   graph->SetPoint(2510,17.06819333,0.01109195514);
   graph->SetPoint(2511,17.078346,0.01100260853);
   graph->SetPoint(2512,17.08849867,0.01091391756);
   graph->SetPoint(2513,17.09865133,0.01082587801);
   graph->SetPoint(2514,17.108804,0.01073848568);
   graph->SetPoint(2515,17.11895667,0.01065173642);
   graph->SetPoint(2516,17.12910933,0.01056562607);
   graph->SetPoint(2517,17.139262,0.01048015051);
   graph->SetPoint(2518,17.14941467,0.01039530563);
   graph->SetPoint(2519,17.15956733,0.01031108735);
   graph->SetPoint(2520,17.16972,0.01022749161);
   graph->SetPoint(2521,17.17987267,0.01014451437);
   graph->SetPoint(2522,17.19002533,0.01006215161);
   graph->SetPoint(2523,17.200178,0.009980399325);
   graph->SetPoint(2524,17.21033067,0.009899253543);
   graph->SetPoint(2525,17.22048333,0.009818710307);
   graph->SetPoint(2526,17.230636,0.00973876568);
   graph->SetPoint(2527,17.24078867,0.009659415748);
   graph->SetPoint(2528,17.25094133,0.009580656617);
   graph->SetPoint(2529,17.261094,0.009502484412);
   graph->SetPoint(2530,17.27124667,0.009424895281);
   graph->SetPoint(2531,17.28139933,0.009347885392);
   graph->SetPoint(2532,17.291552,0.009271450932);
   graph->SetPoint(2533,17.30170467,0.009195588111);
   graph->SetPoint(2534,17.31185733,0.009120293156);
   graph->SetPoint(2535,17.32201,0.009045562317);
   graph->SetPoint(2536,17.33216267,0.008971391864);
   graph->SetPoint(2537,17.34231533,0.008897778084);
   graph->SetPoint(2538,17.352468,0.008824717289);
   graph->SetPoint(2539,17.36262067,0.008752205808);
   graph->SetPoint(2540,17.37277333,0.008680239989);
   graph->SetPoint(2541,17.382926,0.008608816201);
   graph->SetPoint(2542,17.39307867,0.008537930835);
   graph->SetPoint(2543,17.40323133,0.008467580299);
   graph->SetPoint(2544,17.413384,0.008397761021);
   graph->SetPoint(2545,17.42353667,0.008328469449);
   graph->SetPoint(2546,17.43368933,0.008259702051);
   graph->SetPoint(2547,17.443842,0.008191455313);
   graph->SetPoint(2548,17.45399467,0.008123725742);
   graph->SetPoint(2549,17.46414733,0.008056509863);
   graph->SetPoint(2550,17.4743,0.007989804222);
   graph->SetPoint(2551,17.48445267,0.007923605382);
   graph->SetPoint(2552,17.49460533,0.007857909926);
   graph->SetPoint(2553,17.504758,0.007792714457);
   graph->SetPoint(2554,17.51491067,0.007728015596);
   graph->SetPoint(2555,17.52506333,0.007663809982);
   graph->SetPoint(2556,17.535216,0.007600094275);
   graph->SetPoint(2557,17.54536867,0.007536865153);
   graph->SetPoint(2558,17.55552133,0.00747411931);
   graph->SetPoint(2559,17.565674,0.007411853463);
   graph->SetPoint(2560,17.57582667,0.007350064344);
   graph->SetPoint(2561,17.58597933,0.007288748706);
   graph->SetPoint(2562,17.596132,0.007227903319);
   graph->SetPoint(2563,17.60628467,0.007167524971);
   graph->SetPoint(2564,17.61643733,0.007107610469);
   graph->SetPoint(2565,17.62659,0.007048156638);
   graph->SetPoint(2566,17.63674267,0.006989160322);
   graph->SetPoint(2567,17.64689533,0.006930618382);
   graph->SetPoint(2568,17.657048,0.006872527696);
   graph->SetPoint(2569,17.66720067,0.006814885163);
   graph->SetPoint(2570,17.67735333,0.006757687696);
   graph->SetPoint(2571,17.687506,0.006700932228);
   graph->SetPoint(2572,17.69765867,0.006644615711);
   graph->SetPoint(2573,17.70781133,0.006588735111);
   graph->SetPoint(2574,17.717964,0.006533287415);
   graph->SetPoint(2575,17.72811667,0.006478269626);
   graph->SetPoint(2576,17.73826933,0.006423678763);
   graph->SetPoint(2577,17.748422,0.006369511865);
   graph->SetPoint(2578,17.75857467,0.006315765987);
   graph->SetPoint(2579,17.76872733,0.006262438201);
   graph->SetPoint(2580,17.77888,0.006209525596);
   graph->SetPoint(2581,17.78903267,0.00615702528);
   graph->SetPoint(2582,17.79918533,0.006104934374);
   graph->SetPoint(2583,17.809338,0.00605325002);
   graph->SetPoint(2584,17.81949067,0.006001969375);
   graph->SetPoint(2585,17.82964333,0.005951089613);
   graph->SetPoint(2586,17.839796,0.005900607924);
   graph->SetPoint(2587,17.84994867,0.005850521516);
   graph->SetPoint(2588,17.86010133,0.005800827613);
   graph->SetPoint(2589,17.870254,0.005751523455);
   graph->SetPoint(2590,17.88040667,0.005702606298);
   graph->SetPoint(2591,17.89055933,0.005654073417);
   graph->SetPoint(2592,17.900712,0.005605922099);
   graph->SetPoint(2593,17.91086467,0.005558149652);
   graph->SetPoint(2594,17.92101733,0.005510753396);
   graph->SetPoint(2595,17.93117,0.00546373067);
   graph->SetPoint(2596,17.94132267,0.005417078827);
   graph->SetPoint(2597,17.95147533,0.005370795237);
   graph->SetPoint(2598,17.961628,0.005324877286);
   graph->SetPoint(2599,17.97178067,0.005279322376);
   graph->SetPoint(2600,17.98193333,0.005234127922);
   graph->SetPoint(2601,17.992086,0.005189291359);
   graph->SetPoint(2602,18.00223867,0.005144810134);
   graph->SetPoint(2603,18.01239133,0.005100681711);
   graph->SetPoint(2604,18.022544,0.005056903571);
   graph->SetPoint(2605,18.03269667,0.005013473206);
   graph->SetPoint(2606,18.04284933,0.004970388128);
   graph->SetPoint(2607,18.053002,0.004927645861);
   graph->SetPoint(2608,18.06315467,0.004885243947);
   graph->SetPoint(2609,18.07330733,0.00484317994);
   graph->SetPoint(2610,18.08346,0.004801451411);
   graph->SetPoint(2611,18.09361267,0.004760055946);
   graph->SetPoint(2612,18.10376533,0.004718991144);
   graph->SetPoint(2613,18.113918,0.004678254621);
   graph->SetPoint(2614,18.12407067,0.004637844008);
   graph->SetPoint(2615,18.13422333,0.004597756948);
   graph->SetPoint(2616,18.144376,0.004557991101);
   graph->SetPoint(2617,18.15452867,0.00451854414);
   graph->SetPoint(2618,18.16468133,0.004479413755);
   graph->SetPoint(2619,18.174834,0.004440597646);
   graph->SetPoint(2620,18.18498667,0.004402093533);
   graph->SetPoint(2621,18.19513933,0.004363899145);
   graph->SetPoint(2622,18.205292,0.004326012229);
   graph->SetPoint(2623,18.21544467,0.004288430543);
   graph->SetPoint(2624,18.22559733,0.004251151862);
   graph->SetPoint(2625,18.23575,0.004214173974);
   graph->SetPoint(2626,18.24590267,0.004177494679);
   graph->SetPoint(2627,18.25605533,0.004141111794);
   graph->SetPoint(2628,18.266208,0.004105023148);
   graph->SetPoint(2629,18.27636067,0.004069226583);
   graph->SetPoint(2630,18.28651333,0.004033719957);
   graph->SetPoint(2631,18.296666,0.00399850114);
   graph->SetPoint(2632,18.30681867,0.003963568016);
   graph->SetPoint(2633,18.31697133,0.003928918481);
   graph->SetPoint(2634,18.327124,0.003894550447);
   graph->SetPoint(2635,18.33727667,0.003860461838);
   graph->SetPoint(2636,18.34742933,0.003826650591);
   graph->SetPoint(2637,18.357582,0.003793114657);
   graph->SetPoint(2638,18.36773467,0.003759851999);
   graph->SetPoint(2639,18.37788733,0.003726860594);
   graph->SetPoint(2640,18.38804,0.003694138432);
   graph->SetPoint(2641,18.39819267,0.003661683515);
   graph->SetPoint(2642,18.40834533,0.00362949386);
   graph->SetPoint(2643,18.418498,0.003597567493);
   graph->SetPoint(2644,18.42865067,0.003565902458);
   graph->SetPoint(2645,18.43880333,0.003534496806);
   graph->SetPoint(2646,18.448956,0.003503348606);
   graph->SetPoint(2647,18.45910867,0.003472455935);
   graph->SetPoint(2648,18.46926133,0.003441816886);
   graph->SetPoint(2649,18.479414,0.003411429562);
   graph->SetPoint(2650,18.48956667,0.00338129208);
   graph->SetPoint(2651,18.49971933,0.003351402567);
   graph->SetPoint(2652,18.509872,0.003321759166);
   graph->SetPoint(2653,18.52002467,0.003292360028);
   graph->SetPoint(2654,18.53017733,0.00326320332);
   graph->SetPoint(2655,18.54033,0.003234287217);
   graph->SetPoint(2656,18.55048267,0.00320560991);
   graph->SetPoint(2657,18.56063533,0.003177169599);
   graph->SetPoint(2658,18.570788,0.003148964497);
   graph->SetPoint(2659,18.58094067,0.00312099283);
   graph->SetPoint(2660,18.59109333,0.003093252833);
   graph->SetPoint(2661,18.601246,0.003065742754);
   graph->SetPoint(2662,18.61139867,0.003038460854);
   graph->SetPoint(2663,18.62155133,0.003011405403);
   graph->SetPoint(2664,18.631704,0.002984574685);
   graph->SetPoint(2665,18.64185667,0.002957966993);
   graph->SetPoint(2666,18.65200933,0.002931580633);
   graph->SetPoint(2667,18.662162,0.002905413922);
   graph->SetPoint(2668,18.67231467,0.002879465189);
   graph->SetPoint(2669,18.68246733,0.002853732772);
   graph->SetPoint(2670,18.69262,0.002828215021);
   graph->SetPoint(2671,18.70277267,0.0028029103);
   graph->SetPoint(2672,18.71292533,0.002777816979);
   graph->SetPoint(2673,18.723078,0.002752933442);
   graph->SetPoint(2674,18.73323067,0.002728258085);
   graph->SetPoint(2675,18.74338333,0.002703789311);
   graph->SetPoint(2676,18.753536,0.002679525537);
   graph->SetPoint(2677,18.76368867,0.002655465189);
   graph->SetPoint(2678,18.77384133,0.002631606705);
   graph->SetPoint(2679,18.783994,0.002607948533);
   graph->SetPoint(2680,18.79414667,0.002584489131);
   graph->SetPoint(2681,18.80429933,0.002561226968);
   graph->SetPoint(2682,18.814452,0.002538160524);
   graph->SetPoint(2683,18.82460467,0.002515288287);
   graph->SetPoint(2684,18.83475733,0.002492608758);
   graph->SetPoint(2685,18.84491,0.002470120448);
   graph->SetPoint(2686,18.85506267,0.002447821876);
   graph->SetPoint(2687,18.86521533,0.002425711573);
   graph->SetPoint(2688,18.875368,0.002403788081);
   graph->SetPoint(2689,18.88552067,0.002382049948);
   graph->SetPoint(2690,18.89567333,0.002360495737);
   graph->SetPoint(2691,18.905826,0.002339124017);
   graph->SetPoint(2692,18.91597867,0.00231793337);
   graph->SetPoint(2693,18.92613133,0.002296922384);
   graph->SetPoint(2694,18.936284,0.00227608966);
   graph->SetPoint(2695,18.94643667,0.002255433808);
   graph->SetPoint(2696,18.95658933,0.002234953447);
   graph->SetPoint(2697,18.966742,0.002214647205);
   graph->SetPoint(2698,18.97689467,0.002194513721);
   graph->SetPoint(2699,18.98704733,0.002174551642);
   graph->SetPoint(2700,18.9972,0.002154759626);
   graph->SetPoint(2701,19.00735267,0.00213513634);
   graph->SetPoint(2702,19.01750533,0.002115680459);
   graph->SetPoint(2703,19.027658,0.002096390667);
   graph->SetPoint(2704,19.03781067,0.002077265661);
   graph->SetPoint(2705,19.04796333,0.002058304142);
   graph->SetPoint(2706,19.058116,0.002039504823);
   graph->SetPoint(2707,19.06826867,0.002020866426);
   graph->SetPoint(2708,19.07842133,0.002002387682);
   graph->SetPoint(2709,19.088574,0.001984067329);
   graph->SetPoint(2710,19.09872667,0.001965904117);
   graph->SetPoint(2711,19.10887933,0.001947896801);
   graph->SetPoint(2712,19.119032,0.001930044149);
   graph->SetPoint(2713,19.12918467,0.001912344935);
   graph->SetPoint(2714,19.13933733,0.001894797942);
   graph->SetPoint(2715,19.14949,0.001877401962);
   graph->SetPoint(2716,19.15964267,0.001860155795);
   graph->SetPoint(2717,19.16979533,0.001843058251);
   graph->SetPoint(2718,19.179948,0.001826108147);
   graph->SetPoint(2719,19.19010067,0.001809304309);
   graph->SetPoint(2720,19.20025333,0.001792645572);
   graph->SetPoint(2721,19.210406,0.001776130777);
   graph->SetPoint(2722,19.22055867,0.001759758775);
   graph->SetPoint(2723,19.23071133,0.001743528427);
   graph->SetPoint(2724,19.240864,0.001727438598);
   graph->SetPoint(2725,19.25101667,0.001711488164);
   graph->SetPoint(2726,19.26116933,0.00169567601);
   graph->SetPoint(2727,19.271322,0.001680001025);
   graph->SetPoint(2728,19.28147467,0.00166446211);
   graph->SetPoint(2729,19.29162733,0.001649058171);
   graph->SetPoint(2730,19.30178,0.001633788125);
   graph->SetPoint(2731,19.31193267,0.001618650894);
   graph->SetPoint(2732,19.32208533,0.001603645409);
   graph->SetPoint(2733,19.332238,0.001588770608);
   graph->SetPoint(2734,19.34239067,0.001574025438);
   graph->SetPoint(2735,19.35254333,0.001559408852);
   graph->SetPoint(2736,19.362696,0.001544919813);
   graph->SetPoint(2737,19.37284867,0.001530557288);
   graph->SetPoint(2738,19.38300133,0.001516320255);
   graph->SetPoint(2739,19.393154,0.001502207698);
   graph->SetPoint(2740,19.40330667,0.001488218607);
   graph->SetPoint(2741,19.41345933,0.001474351982);
   graph->SetPoint(2742,19.423612,0.001460606828);
   graph->SetPoint(2743,19.43376467,0.001446982159);
   graph->SetPoint(2744,19.44391733,0.001433476996);
   graph->SetPoint(2745,19.45407,0.001420090366);
   graph->SetPoint(2746,19.46422267,0.001406821304);
   graph->SetPoint(2747,19.47437533,0.001393668852);
   graph->SetPoint(2748,19.484528,0.001380632058);
   graph->SetPoint(2749,19.49468067,0.00136770998);
   graph->SetPoint(2750,19.50483333,0.001354901679);
   graph->SetPoint(2751,19.514986,0.001342206225);
   graph->SetPoint(2752,19.52513867,0.001329622696);
   graph->SetPoint(2753,19.53529133,0.001317150175);
   graph->SetPoint(2754,19.545444,0.001304787752);
   graph->SetPoint(2755,19.55559667,0.001292534525);
   graph->SetPoint(2756,19.56574933,0.001280389596);
   graph->SetPoint(2757,19.575902,0.001268352076);
   graph->SetPoint(2758,19.58605467,0.001256421083);
   graph->SetPoint(2759,19.59620733,0.00124459574);
   graph->SetPoint(2760,19.60636,0.001232875177);
   graph->SetPoint(2761,19.61651267,0.001221258531);
   graph->SetPoint(2762,19.62666533,0.001209744944);
   graph->SetPoint(2763,19.636818,0.001198333567);
   graph->SetPoint(2764,19.64697067,0.001187023555);
   graph->SetPoint(2765,19.65712333,0.001175814069);
   graph->SetPoint(2766,19.667276,0.00116470428);
   graph->SetPoint(2767,19.67742867,0.00115369336);
   graph->SetPoint(2768,19.68758133,0.001142780492);
   graph->SetPoint(2769,19.697734,0.001131964861);
   graph->SetPoint(2770,19.70788667,0.001121245662);
   graph->SetPoint(2771,19.71803933,0.001110622093);
   graph->SetPoint(2772,19.728192,0.00110009336);
   graph->SetPoint(2773,19.73834467,0.001089658674);
   graph->SetPoint(2774,19.74849733,0.001079317251);
   graph->SetPoint(2775,19.75865,0.001069068316);
   graph->SetPoint(2776,19.76880267,0.001058911097);
   graph->SetPoint(2777,19.77895533,0.00104884483);
   graph->SetPoint(2778,19.789108,0.001038868754);
   graph->SetPoint(2779,19.79926067,0.001028982116);
   graph->SetPoint(2780,19.80941333,0.001019184168);
   graph->SetPoint(2781,19.819566,0.001009474169);
   graph->SetPoint(2782,19.82971867,0.0009998513814);
   graph->SetPoint(2783,19.83987133,0.0009903150746);
   graph->SetPoint(2784,19.850024,0.0009808645234);
   graph->SetPoint(2785,19.86017667,0.000971499008);
   graph->SetPoint(2786,19.87032933,0.0009622178142);
   graph->SetPoint(2787,19.880482,0.0009530202331);
   graph->SetPoint(2788,19.89063467,0.0009439055615);
   graph->SetPoint(2789,19.90078733,0.0009348731014);
   graph->SetPoint(2790,19.91094,0.0009259221602);
   graph->SetPoint(2791,19.92109267,0.0009170520507);
   graph->SetPoint(2792,19.93124533,0.0009082620908);
   graph->SetPoint(2793,19.941398,0.0008995516039);
   graph->SetPoint(2794,19.95155067,0.0008909199185);
   graph->SetPoint(2795,19.96170333,0.0008823663683);
   graph->SetPoint(2796,19.971856,0.0008738902921);
   graph->SetPoint(2797,19.98200867,0.0008654910338);
   graph->SetPoint(2798,19.99216133,0.0008571679425);
   graph->SetPoint(2799,20.002314,0.0008489203723);
   graph->SetPoint(2800,20.01246667,0.0008407476822);
   graph->SetPoint(2801,20.02261933,0.0008326492364);
   graph->SetPoint(2802,20.032772,0.0008246244037);
   graph->SetPoint(2803,20.04292467,0.0008166725581);
   graph->SetPoint(2804,20.05307733,0.0008087930785);
   graph->SetPoint(2805,20.06323,0.0008009853483);
   graph->SetPoint(2806,20.07338267,0.0007932487562);
   graph->SetPoint(2807,20.08353533,0.0007855826952);
   graph->SetPoint(2808,20.093688,0.0007779865634);
   graph->SetPoint(2809,20.10384067,0.0007704597634);
   graph->SetPoint(2810,20.11399333,0.0007630017026);
   graph->SetPoint(2811,20.124146,0.0007556117929);
   graph->SetPoint(2812,20.13429867,0.000748289451);
   graph->SetPoint(2813,20.14445133,0.000741034098);
   graph->SetPoint(2814,20.154604,0.0007338451598);
   graph->SetPoint(2815,20.16475667,0.0007267220664);
   graph->SetPoint(2816,20.17490933,0.0007196642528);
   graph->SetPoint(2817,20.185062,0.0007126711581);
   graph->SetPoint(2818,20.19521467,0.000705742226);
   graph->SetPoint(2819,20.20536733,0.0006988769044);
   graph->SetPoint(2820,20.21552,0.0006920746457);
   graph->SetPoint(2821,20.22567267,0.0006853349068);
   graph->SetPoint(2822,20.23582533,0.0006786571485);
   graph->SetPoint(2823,20.245978,0.0006720408363);
   graph->SetPoint(2824,20.25613067,0.0006654854396);
   graph->SetPoint(2825,20.26628333,0.0006589904322);
   graph->SetPoint(2826,20.276436,0.0006525552921);
   graph->SetPoint(2827,20.28658867,0.0006461795013);
   graph->SetPoint(2828,20.29674133,0.0006398625461);
   graph->SetPoint(2829,20.306894,0.0006336039168);
   graph->SetPoint(2830,20.31704667,0.0006274031078);
   graph->SetPoint(2831,20.32719933,0.0006212596174);
   graph->SetPoint(2832,20.337352,0.0006151729483);
   graph->SetPoint(2833,20.34750467,0.0006091426067);
   graph->SetPoint(2834,20.35765733,0.000603168103);
   graph->SetPoint(2835,20.36781,0.0005972489515);
   graph->SetPoint(2836,20.37796267,0.0005913846705);
   graph->SetPoint(2837,20.38811533,0.0005855747819);
   graph->SetPoint(2838,20.398268,0.0005798188118);
   graph->SetPoint(2839,20.40842067,0.0005741162898);
   graph->SetPoint(2840,20.41857333,0.0005684667493);
   graph->SetPoint(2841,20.428726,0.0005628697278);
   graph->SetPoint(2842,20.43887867,0.0005573247662);
   graph->SetPoint(2843,20.44903133,0.0005518314091);
   graph->SetPoint(2844,20.459184,0.0005463892051);
   graph->SetPoint(2845,20.46933667,0.0005409977061);
   graph->SetPoint(2846,20.47948933,0.0005356564677);
   graph->SetPoint(2847,20.489642,0.0005303650494);
   graph->SetPoint(2848,20.49979467,0.0005251230139);
   graph->SetPoint(2849,20.50994733,0.0005199299275);
   graph->SetPoint(2850,20.5201,0.0005147853603);
   graph->SetPoint(2851,20.53025267,0.0005096888856);
   graph->SetPoint(2852,20.54040533,0.0005046400804);
   graph->SetPoint(2853,20.550558,0.0004996385249);
   graph->SetPoint(2854,20.56071067,0.0004946838029);
   graph->SetPoint(2855,20.57086333,0.0004897755016);
   graph->SetPoint(2856,20.581016,0.0004849132115);
   graph->SetPoint(2857,20.59116867,0.0004800965265);
   graph->SetPoint(2858,20.60132133,0.0004753250437);
   graph->SetPoint(2859,20.611474,0.0004705983637);
   graph->SetPoint(2860,20.62162667,0.0004659160902);
   graph->SetPoint(2861,20.63177933,0.0004612778302);
   graph->SetPoint(2862,20.641932,0.0004566831941);
   graph->SetPoint(2863,20.65208467,0.0004521317952);
   graph->SetPoint(2864,20.66223733,0.0004476232502);
   graph->SetPoint(2865,20.67239,0.0004431571789);
   graph->SetPoint(2866,20.68254267,0.0004387332042);
   graph->SetPoint(2867,20.69269533,0.000434350952);
   graph->SetPoint(2868,20.702848,0.0004300100517);
   graph->SetPoint(2869,20.71300067,0.0004257101352);
   graph->SetPoint(2870,20.72315333,0.0004214508379);
   graph->SetPoint(2871,20.733306,0.0004172317979);
   graph->SetPoint(2872,20.74345867,0.0004130526565);
   graph->SetPoint(2873,20.75361133,0.000408913058);
   graph->SetPoint(2874,20.763764,0.0004048126494);
   graph->SetPoint(2875,20.77391667,0.0004007510809);
   graph->SetPoint(2876,20.78406933,0.0003967280055);
   graph->SetPoint(2877,20.794222,0.000392743079);
   graph->SetPoint(2878,20.80437467,0.0003887959602);
   graph->SetPoint(2879,20.81452733,0.0003848863107);
   graph->SetPoint(2880,20.82468,0.0003810137948);
   graph->SetPoint(2881,20.83483267,0.0003771780799);
   graph->SetPoint(2882,20.84498533,0.0003733788359);
   graph->SetPoint(2883,20.855138,0.0003696157355);
   graph->SetPoint(2884,20.86529067,0.0003658884542);
   graph->SetPoint(2885,20.87544333,0.0003621966703);
   graph->SetPoint(2886,20.885596,0.0003585400645);
   graph->SetPoint(2887,20.89574867,0.0003549183206);
   graph->SetPoint(2888,20.90590133,0.0003513311247);
   graph->SetPoint(2889,20.916054,0.0003477781657);
   graph->SetPoint(2890,20.92620667,0.0003442591351);
   graph->SetPoint(2891,20.93635933,0.0003407737269);
   graph->SetPoint(2892,20.946512,0.0003373216379);
   graph->SetPoint(2893,20.95666467,0.0003339025671);
   graph->SetPoint(2894,20.96681733,0.0003305162164);
   graph->SetPoint(2895,20.97697,0.00032716229);
   graph->SetPoint(2896,20.98712267,0.0003238404947);
   graph->SetPoint(2897,20.99727533,0.0003205505397);
   graph->SetPoint(2898,21.007428,0.0003172921367);
   graph->SetPoint(2899,21.01758067,0.0003140649998);
   graph->SetPoint(2900,21.02773333,0.0003108688457);
   graph->SetPoint(2901,21.037886,0.0003077033932);
   graph->SetPoint(2902,21.04803867,0.0003045683637);
   graph->SetPoint(2903,21.05819133,0.000301463481);
   graph->SetPoint(2904,21.068344,0.0002983884711);
   graph->SetPoint(2905,21.07849667,0.0002953430623);
   graph->SetPoint(2906,21.08864933,0.0002923269855);
   graph->SetPoint(2907,21.098802,0.0002893399736);
   graph->SetPoint(2908,21.10895467,0.0002863817619);
   graph->SetPoint(2909,21.11910733,0.0002834520878);
   graph->SetPoint(2910,21.12926,0.0002805506913);
   graph->SetPoint(2911,21.13941267,0.0002776773143);
   graph->SetPoint(2912,21.14956533,0.000274831701);
   graph->SetPoint(2913,21.159718,0.0002720135977);
   graph->SetPoint(2914,21.16987067,0.0002692227532);
   graph->SetPoint(2915,21.18002333,0.000266458918);
   graph->SetPoint(2916,21.190176,0.0002637218452);
   graph->SetPoint(2917,21.20032867,0.0002610112895);
   graph->SetPoint(2918,21.21048133,0.0002583270082);
   graph->SetPoint(2919,21.220634,0.0002556687605);
   graph->SetPoint(2920,21.23078667,0.0002530363075);
   graph->SetPoint(2921,21.24093933,0.0002504294126);
   graph->SetPoint(2922,21.251092,0.0002478478411);
   graph->SetPoint(2923,21.26124467,0.0002452913604);
   graph->SetPoint(2924,21.27139733,0.0002427597399);
   graph->SetPoint(2925,21.28155,0.0002402527509);
   graph->SetPoint(2926,21.29170267,0.0002377701669);
   graph->SetPoint(2927,21.30185533,0.000235311763);
   graph->SetPoint(2928,21.312008,0.0002328773166);
   graph->SetPoint(2929,21.32216067,0.0002304666069);
   graph->SetPoint(2930,21.33231333,0.0002280794149);
   graph->SetPoint(2931,21.342466,0.0002257155236);
   graph->SetPoint(2932,21.35261867,0.000223374718);
   graph->SetPoint(2933,21.36277133,0.0002210567847);
   graph->SetPoint(2934,21.372924,0.0002187615123);
   graph->SetPoint(2935,21.38307667,0.0002164886914);
   graph->SetPoint(2936,21.39322933,0.0002142381141);
   graph->SetPoint(2937,21.403382,0.0002120095746);
   graph->SetPoint(2938,21.41353467,0.0002098028687);
   graph->SetPoint(2939,21.42368733,0.0002076177941);
   graph->SetPoint(2940,21.43384,0.0002054541502);
   graph->SetPoint(2941,21.44399267,0.0002033117382);
   graph->SetPoint(2942,21.45414533,0.0002011903609);
   graph->SetPoint(2943,21.464298,0.000199089823);
   graph->SetPoint(2944,21.47445067,0.0001970099309);
   graph->SetPoint(2945,21.48460333,0.0001949504926);
   graph->SetPoint(2946,21.494756,0.0001929113178);
   graph->SetPoint(2947,21.50490867,0.0001908922179);
   graph->SetPoint(2948,21.51506133,0.000188893006);
   graph->SetPoint(2949,21.525214,0.0001869134968);
   graph->SetPoint(2950,21.53536667,0.0001849535066);
   graph->SetPoint(2951,21.54551933,0.0001830128533);
   graph->SetPoint(2952,21.555672,0.0001810913564);
   graph->SetPoint(2953,21.56582467,0.0001791888372);
   graph->SetPoint(2954,21.57597733,0.0001773051183);
   graph->SetPoint(2955,21.58613,0.000175440024);
   graph->SetPoint(2956,21.59628267,0.0001735933801);
   graph->SetPoint(2957,21.60643533,0.0001717650139);
   graph->SetPoint(2958,21.616588,0.0001699547544);
   graph->SetPoint(2959,21.62674067,0.000168162432);
   graph->SetPoint(2960,21.63689333,0.0001663878786);
   graph->SetPoint(2961,21.647046,0.0001646309275);
   graph->SetPoint(2962,21.65719867,0.0001628914137);
   graph->SetPoint(2963,21.66735133,0.0001611691735);
   graph->SetPoint(2964,21.677504,0.0001594640446);
   graph->SetPoint(2965,21.68765667,0.0001577758663);
   graph->SetPoint(2966,21.69780933,0.0001561044792);
   graph->SetPoint(2967,21.707962,0.0001544497255);
   graph->SetPoint(2968,21.71811467,0.0001528114485);
   graph->SetPoint(2969,21.72826733,0.0001511894933);
   graph->SetPoint(2970,21.73842,0.0001495837059);
   graph->SetPoint(2971,21.74857267,0.0001479939342);
   graph->SetPoint(2972,21.75872533,0.0001464200269);
   graph->SetPoint(2973,21.768878,0.0001448618345);
   graph->SetPoint(2974,21.77903067,0.0001433192087);
   graph->SetPoint(2975,21.78918333,0.0001417920024);
   graph->SetPoint(2976,21.799336,0.00014028007);
   graph->SetPoint(2977,21.80948867,0.000138783267);
   graph->SetPoint(2978,21.81964133,0.0001373014504);
   graph->SetPoint(2979,21.829794,0.0001358344784);
   graph->SetPoint(2980,21.83994667,0.0001343822103);
   graph->SetPoint(2981,21.85009933,0.0001329445071);
   graph->SetPoint(2982,21.860252,0.0001315212305);
   graph->SetPoint(2983,21.87040467,0.0001301122439);
   graph->SetPoint(2984,21.88055733,0.0001287174116);
   graph->SetPoint(2985,21.89071,0.0001273365994);
   graph->SetPoint(2986,21.90086267,0.0001259696741);
   graph->SetPoint(2987,21.91101533,0.0001246165037);
   graph->SetPoint(2988,21.921168,0.0001232769576);
   graph->SetPoint(2989,21.93132067,0.0001219509061);
   graph->SetPoint(2990,21.94147333,0.0001206382209);
   graph->SetPoint(2991,21.951626,0.0001193387747);
   graph->SetPoint(2992,21.96177867,0.0001180524415);
   graph->SetPoint(2993,21.97193133,0.0001167790962);
   graph->SetPoint(2994,21.982084,0.0001155186151);
   graph->SetPoint(2995,21.99223667,0.0001142708755);
   graph->SetPoint(2996,22.00238933,0.0001130357558);
   graph->SetPoint(2997,22.012542,0.0001118131355);
   graph->SetPoint(2998,22.02269467,0.0001106028951);
   graph->SetPoint(2999,22.03284733,0.0001094049165);
   
   TH1F *Graph_grset1 = new TH1F("Graph_grset1","",3000,-8.415,22.043);
   Graph_grset1->SetMinimum(0);
   Graph_grset1->SetMaximum(1.020006);
   Graph_grset1->SetDirectory(0);
   Graph_grset1->SetStats(0);
   Graph_grset1->SetMarkerStyle(20);
   Graph_grset1->GetXaxis()->SetTitle("#font[132]{#it{B}}(#it{B^{0}#rightarrowJ/#psi#phi}) [10^{-8}]");
   Graph_grset1->GetXaxis()->SetNdivisions(505);
   Graph_grset1->GetXaxis()->SetLabelFont(132);
   Graph_grset1->GetXaxis()->SetLabelOffset(0.01);
   Graph_grset1->GetXaxis()->SetLabelSize(0.06);
   Graph_grset1->GetXaxis()->SetTitleSize(0.072);
   Graph_grset1->GetXaxis()->SetTitleOffset(0.95);
   Graph_grset1->GetXaxis()->SetTitleFont(132);
   Graph_grset1->GetYaxis()->SetTitle("#lambda");
   Graph_grset1->GetYaxis()->SetLabelFont(132);
   Graph_grset1->GetYaxis()->SetLabelOffset(0.01);
   Graph_grset1->GetYaxis()->SetLabelSize(0.06);
   Graph_grset1->GetYaxis()->SetTitleSize(0.072);
   Graph_grset1->GetYaxis()->SetTitleOffset(0.95);
   Graph_grset1->GetYaxis()->SetTitleFont(132);
   Graph_grset1->GetZaxis()->SetLabelFont(132);
   Graph_grset1->GetZaxis()->SetLabelSize(0.06);
   Graph_grset1->GetZaxis()->SetTitleSize(0.072);
   Graph_grset1->GetZaxis()->SetTitleOffset(1.2);
   Graph_grset1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_grset1);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(-8.415,0,22.043,0,-8.415,22.043,505,"L+");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(0.06);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.61,0.75,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","#font[132]{LHCb}","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hist","Confidence interval","F");

   ci = TColor::GetColor("#ff6666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff6666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pic1_Fig7->Modified();
   pic1_Fig7->cd();
   pic1_Fig7->SetSelected(pic1_Fig7);
}

